On Chen's theorem, Goldbach's conjecture and almost prime twins II

Let $N$ denote a sufficiently large even integer and $x$ denote a sufficiently large integer, we define $D_{1,2}(N)$ as the number of primes $p$ that such that $N - p$ has at most 2 prime factors. In this paper, we show that $D_{1,2}(N) \geqslant 1.9728 \frac{C(N) N}{(\log N)^2}$, which is rather near to the asymptotic constant $2$ in Hardy--Littlewood conjecture for Goldbach's conjecture. We also get similar results on twin prime problem and additive representations of integers. The proof combines various techniques in sieve methods, such as weighted sieve, Chen's switching principle, new distribution levels proved by Lichtman and Pascadi, Chen's double sieve and Harman's sieve.

==> anc/SieveFunctions.m <==
(* ::Package:: *)

(* -*-Mathematica-*-  code *)

(* Time-stamp: <SieveFunctions.m: 11-Feb-2009 sievetheorybook@math.uiuc.edu> *)

(*
 * Code for computation of "sieve functions" described in the book A
 * HIGHER-DIMENSIONAL SIEVE METHOD WITH WITH PROCEDURES FOR COMPUTING SIEVE
 * FUNCTIONS, by Harold G. Diamond, H. Halberstam, and William F. Galway.
 *
 * Please note that we cannot guarantee the accuracy of any results
 * computed with this package.  Questions about or comments on this package
 * should be addressed to sievetheorybook@math.uiuc.edu.
 *)

(* :Title:  SieveFunctions.m -- utilities for computing functions used in sieve theory. *)
(* :Author:  William F. Galway *)
(* :Copyright: 2009 by William F. Galway *)
(* :Package Version: 0.9 *)
(* :Mathematica Version: 5.2  *)

(*********************************************************************************
 * KNOWN BUGS AND ISSUES:
 * -- When kappa is large and u is much larger than kappa, e.g. kappa=10, u=100,
 *   then evaluating UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u],
 *   generates messages that
 *      "$RecursionLimit::reclim: Recursion depth of 256 exceeded",
 *   at which point Mathematica may crash.
 *********************************************************************************)

BeginPackage["SieveFunctions`"]

SieveFunctions::usage =
"SieveFunctions is not a function, but Options[SieveFunctions] gives
the default options for the functions UpperSieveFunc[...],
LowerSieveFunc[...], SieveP[...], SieveQ[...]."

AlphaBeta::usage =
"AlphaBeta is an option for many of the functions in the
SieveFunction package which should have one of the two forms
AlphaBeta->{alpha,beta}, where alpha>=beta are real numbers, or the
form AlphaBeta->Automatic."

ComputationMethod::usage = "ComputationMethod is an option for many of
the functions in the SieveFunctions package that specifies the
preferred method for computing those functions.  Choices include
ComputationMethod->IntegralRep; ComputationMethod->DDE; and the
default ComputationMethod->Automatic, which specifies, in effect, that
a mixture of ComputationMethod->IntegralRep and ComputationMethod->DDE
should be used in such a way as to attempt optimally to balance
accuracy against speed.  See the documentation for IntegralRep,
RightIntegralRep, LeftIntegralRep, and DDE for further details.
Also, note that the ComputationMethod option will be ignored when
there is no corresponding method for computing a given function."

IntegralRep::usage =
"IntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->IntegralRep specifies that the function should be
computed, when it makes sense to do so, using an integral
representation for that function (usually a contour integral).  See
also the documentation for LeftIntegralRep and RightIntegralRep."

LeftIntegralRep::usage =
"LeftIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->LeftIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the left of the origin."

RightIntegralRep::usage =
"RightIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->RightIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the right of the origin."

DDE::usage =
"DDE is a choice for the option ComputationMethod,
ComputationMethod->DDE specifies that the function should be computed
by numerical integration of the delay differential equation satisfied
by that function."

Ein::usage =
"Ein[z] = Integrate[(1-Exp[-s])/s,{s,0,z}] and is an entire function
(an exponential integral).  It is implemented as
 EulerGamma + Log[z] + ExpIntegralE[1,z]."

jLaplace::usage =
"jLaplace[kappa,z] is the Laplace transform of the Grupp-Richert
\"j\" function:  jFunc[kappa,u]."

jIntegrand::usage =
"jIntegrand[kappa,u,z] is the integrand used to compute jFunc[kappa,u]
by the inverse Laplace transform integral formula."

jSadIter::usage =
"jSadIter[kappa,u,z0] refines an approximation z0 to the negative real
saddle-point of jIntegrand[kappa,u,z]."

jSad::usage =
"jSad[kappa,u] returns the negative real saddle-point of
jIntegrand[kappa,u,z].  jSad[kappa,u,m] returns the saddle-point
with negative real part, and imaginary part near 2*Pi*m."

jIntLeftPath::usage =
"jIntLeftPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[LeftIntegralRep,...] to digits worth of accuracy."

jIntRightPath::usage =
"jIntRightPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[RightIntegralRep,...] to digits worth of accuracy."

jFuncSeg0::usage =
"jFuncSeg0[kappa,u] returns jFunc[kappa,u], valid for 0<u<=1."

jFunc::usage =
"jFunc[kappa,u] returns the value of the \"j\" sieve function of u with parameter
kappa >= 1;  jFunc[...] also takes optional arguments, see
Options[jFunc] for further details."

sigmaFunc::usage =
"sigmaFunc[kappa,u] = jFunc[kappa, u/2].  See the documentation for
jFunc.  sigmaFunc[...] takes the same optional arguments as jFunc."

AdjointSieveP::usage =
"AdjointSieveP[kappa,u] returns the value of the \"p\" sieve function of u with parameter
kappa>0.  When kappa<=1 it is important that u>0."

qIntegrand::usage =
"qIntegrand[kappa,u,z] is the integrand of a contour-integral used in
the computation of AdjointSieveQ[kappa,u]."

LoglikeXi::usage =
"LoglikeXi[t] is defined to be the solution \"x\" to t=(e^x-1)/x."

DLogqIntegrand::usage =
"DLogqIntegrand[kappa,u,z] is the logarithmic derivitive with respect
to z of qIntegrand[kappa,u,z]."

AdjointSieveQ::usage =
"AdjointSieveQ[kappa,u] returns the value of the \"q\" sieve function with parameters
kappa>0, u>0.  When 2*kappa is an integer the result is a polynomial
in u, so u <= 0 is acceptable in that case."

qPoly::usage =
"qPoly[deg,u] returns AdjointSieveQ[(deg+1)/2, u], where deg is a non-negative
integer."

qPolyCoef::usage =
"qPolyCoef[deg,n] is defined so that
 qPoly[deg,u] = Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*u^(deg-n), {n,0,deg}]."

qDDEcheck::usage =
"qDDEcheck[kappa] returns
D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1]),
which should yield (or simplify to) zero.  (Only works when 2*kappa is
an integer.)"

qIntegralCheck::usage =
"qIntegralCheck[kappa,u] returns
(u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] - kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}],
which should return zero (or near zero, when 2*kappa is not an integer)."

CriticalRatio::usage =
"CriticalRatio is the value of r := u/kappa at which the \"interesting\"
saddle point of qIntegrand[kappa,u,z] leaves the real axis.  (The
saddle point is real for r>CriticalRatio and complex-valued for
r<CriticalRatio.)"

qSadNewtonIteration::usage =
"qSadNewtonIteration[r,z] uses Newton's method to map z to a better
approximation of the \"interesting\" saddle point of
qIntegrand[kappa,u,z], where r := u/kappa."

qSadApproxBigRatio::usage =
"qSadApproxBigRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably larger than CriticalRatio."

qSadApproxSmallRatio::usage =
"qSadApproxSmallRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably smaller than CriticalRatio."

qSadApproxIntermediateRatio::usage =
"qSadApproxIntermediateRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably near CriticalRatio."

qSadApprox::usage =
"qSadApprox[u/kappa] gives a rough approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for u/kappa > 0."

qSad::usage =
"qSad[u/kappa] gives a good approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z]."

qIntPath::usage =
"qIntPath[kappa,u] returns points {z0,z1, ...} defining a path in the complex
plane to be used by NIntegrate[qIntegrand[kappa,u,z], {z, z0, z1, ...}] in
computing AdjointSieveQ[...]."

PiSieveFunc::usage =
"Can be called as PiSieveFunc[kappa,u,v], or as PiSieveFunc[kappa,u] :=
PiSieveFunc[kappa,u,u]."

PiTildeSieveFunc::usage =
"PiTildeSieveFunc[kappa,u] := PiSieveFunc[kappa,u,u-1]."

XiSieveFunc::usage =
"Can be called as XiSieveFunc[kappa,u,v], or as XiSieveFunc[kappa,u] :=
XiSieveFunc[kappa,u,u]."

XiTildeSieveFunc::usage =
"XiTildeSieveFunc[kappa,u] := XiSieveFunc[kappa,u,u-1]."

alphaSearchSieveFunc::usage =
"One of the roots of alphaSearchSieveFunc[kappa,u]==0 is u=alphaParam[kappa];
this is the function l(u) in the notation of Diamond and Halberstam."

betaSearchSieveFunc::usage =
"betaSearchSieveFunc[kappa,alpha,u]:=IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1),
where the denominator is chosen to keep the magnitude of
betaSearchSieveFunc[...,u] bounded as u->Infinity.
betaSearchSieveFunc[kappa,alphaParam[kapp],betaParam[kappa]] = 0, in theory."

ChopUpInterval::usage =
"ChopUpInterval[u0,u1,avec] returns a list {u0,...,u1} where the entries are in
increasing order and intervening entries are congruent modulo 1 to one of the
avec[[k]] and the entries congruent modulo 1 to avec[[k]] are >= avec[[k]]."

UpperSieveFunc::usage =
"UpperSieveFunc[kappa,u] is the sieve upper bound function
F(u), of dimension kappa, satisfying its defining delay differential
equation up to the limits of accuracy of the numerical method used."

UpperSieveFuncInternal::usage = "Internal function."

UpperSieveFuncSegment::usage =
"Internal function used to implement UpperSieveFunc."

LowerSieveFunc::usage =
"LowerSieveFunc[kappa,u] is the sieve lower bound function f(u), of
dimension kappa, satisfying its defining delay differential equation
up to the limits of accuracy of the numerical method used."

LowerSieveFuncInternal::usage = "Internal function."

LowerSieveFuncSegment::usage =
"Internal function used to implement LowerSieveFunc."

SieveP::usage =
"SieveP[kappa,u] == UpperSieveFunc[kappa,u] +
LowerSieveFunc[kappa,u].  Optional arguments are the same as for
UpperSieveFunc[...] and LowerSieveFunc[...]."

SieveQ::usage =
"SieveQ[kappa,u] == UpperSieveFunc[kappa,u] - LowerSieveFunc[kappa,u].
Optional arguments are the same as for UpperSieveFunc[...] and
LowerSieveFunc[...]."

IwaniecInnerP::usage =
"IwaniecInnerP[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerP[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerQ::usage =
"IwaniecInnerQ[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerQ[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerPintegrand::usage =
"IwaniecInnerPintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerP[...]."

IwaniecInnerQintegrand::usage =
"IwaniecInnerQintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerQ[...]."

alphaInterpolatingFunction::usage =
"alphaInterpolatingFunction is an InterpolatingFunction for which
alphaInterpolatingFunction[kappa] approximates alphaParam[kappa]."

betaInterpolatingFunction::usage =
"betaInterpolatingFunction is an InterpolatingFunction for which
betaInterpolatingFunction[kappa] approximates betaParam[kappa]."

OldalphaInterpolatingFunction::usage =
"OldalphaInterpolatingFunction is a previously calculated version of
alphaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

OldbetaInterpolatingFunction::usage =
"OldbetaInterpolatingFunction is a previously calculated version of
betaaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

AlphaBetaExtrapolate::usage =
"AlphaBetaExtrapolate extends the range of alphaInterpolatingFunction
and betaInterpolatingFunction by 0.5."

AlphaBetaParams::usage =
"AlphaBetaParams[kappa] returns the \"proper\" values of {alpha,beta}
to pass to UpperSieveFunc[kappa,u,alpha,beta],
LowerSieveFunc[kappa,u,alpha,beta], etc."

alphaParam::usage =
"alphaParam[kappa] returns the \"proper\" value of alpha to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

betaParam::usage =
"betaParam[kappa] returns the \"proper\" value of beta to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

Begin["`Private`"]

LoglikeXi[t_?NumberQ] := 
  Module[{xi},
         (* Our starting guess for the solution is somewhat arbitrarily
          * split into 3 different cases, based on the size of "t".
          *)
          xi/.FindRoot[t==(Exp[xi]-1)/xi,
                       {xi,Piecewise[{{Log[t]+Log[1+Log[t]], t>2},
                                     {-1/t, t<0.5}},
                                     2*t-1]}][[1]]
        ] /; t>0;
(*
 * Note that Mathematica is not clever enough to deduce that all
 * singularities and branch-cuts cancel in this definition, giving an
 * entire function of z.
 *)
Ein[z_] := EulerGamma + Log[z] + ExpIntegralE[1,z];

jLaplace[kappa_,z_] := Exp[-kappa*Ein[z]]/z;

jIntegrand[kappa_?NumberQ,u_?NumberQ,z_?NumberQ] := Exp[u*z]*jLaplace[kappa,z];

jSadIter[kappa_,u_,z_] := Log[kappa/(1+kappa-u*z)];

jSad[kappa_,u_] := jSad[kappa,u,0];

(*
 * This would be faster if we'd switch to something like
 * FindRoot[u*z + kappa*Exp[-z] - kappa-1 == 0, ...] after a few
 * iterations of jSadIter.
 *)
jSad[kappa_,u_,m_] := FixedPoint[(2*Pi*I*m + jSadIter[kappa,u,#])&, -Log[1.0+1/kappa]];

(*
 * jIntLeftPath[...] returns a list of consecutive saddle-points of jIntegrand[...],
 * which lie to the left of the origin, truncated at the first saddle point at which the
 * integrand is bounded by "eps" as calculated below.
 *)
jIntLeftPath[kappa_,u_,digits_] :=
  Module[{m,path = {jSad[kappa,u,0], jSad[kappa,u,1]}, zsad, eps},
         eps = 10.0^(-digits)/2;
         For[m=2, Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps, m++,
             path = Append[path, zsad];
         ];
         (*  Include the last saddle point for good measure.  *)
         path = Append[path, zsad];
         path
  ];

octahedralBasisPoint = Exp[2*Pi*I/16];
OctahedralPathPoints =
  {1,
   octahedralBasisPoint/Re[octahedralBasisPoint],
   (I/octahedralBasisPoint)/Re[octahedralBasisPoint]};

(*
 * jIntRightPath[...] returns a path suitable for jIntegrand[...], this
 * path passes through the real saddle point to the right of the
 * origin and then moves to the left of the imaginary axis to pass
 * through one or more additional saddle points, truncated at the
 * first saddle point at which the integrand is bounded by "eps" as
 * calculated below.
 *)
jIntRightPath[kappa_,u_,digits_] :=
  Module[{m, zsad, rslt, eps, val},
         If[1+kappa > 10*u,
           (*
            * If the saddle point is too far to the right (>10,
            * roughly), then we don't bother to pass through the saddle
            * point.
            *)
            zsad = 10,
            (*
             * Otherwise set zsad to a rough approximation to
             * its ultimate value.
             *)
            zsad = (1+kappa)/u;
            (* Then we give FindRoot[...] an even better starting
             *  approx. to start off with.
             *)
            zsad = z/.FindRoot[u*z-(1+kappa)+kappa*Exp[-z]==0,
                             {z,zsad-Exp[-zsad]*kappa/u}][[1]];
            (* zsad is the location of the positive real saddle point of
             * jIntegrand[...].
             *)
         ];

         path = zsad*OctahedralPathPoints;
         eps = 10.0^(-1-digits)*Abs[jIntegrand[kappa,u,zsad]];
         For[m=Ceiling[zsad/(2*Pi)], 
             Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps,
             m++,
             path = Append[path, zsad];
         ];
         path = Append[path, zsad];
         path
  ];

jFuncSeg0[kappa_,u_] := Exp[-kappa*EulerGamma]*u^kappa/Gamma[kappa+1];

(* By convention, jFunc[kappa,u] == 0 for u<=0.  *)
jFuncInternal[method_,kappa_?NumberQ,u_?NumberQ] := 0 /; u<=0;


(* This handles most cases cases with 0<u<=1. *)
(* NOTE, because of "fuzz" in Mathematica we phrase this as u-1 <= 0,
 * since, for example, Mathematica will find 1+2.0^(-48) <= 1, even though 
 * (1+2.0^(-48))-1 evaluates to 3.552713678800501*^-15 (at default machine precision
 * on the machine I tested it on).
 *)
jFuncInternal[method_?(MemberQ[{DDE,Automatic,IntegralRep},#]&),kappa_?NumberQ,u_?NumberQ] :=
  jFuncSeg0[kappa,u] /; u-1 <= 0;

(*
 * When ComputationMethod->IntegralRep, u>1, jFunc is implemented as an
 * inverse Laplace transform choosing a path based on the relative
 * sizes of u versus kappa,  to "encourage" getting the most accurate
 * possible result.
 *)
jFuncInternal[IntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  If[u<=kappa, jFuncInternal[RightIntegralRep,kappa,u],
               jFuncInternal[LeftIntegralRep,kappa,u]];

jFuncInternal[LeftIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntLeftPath[kappa, u, digits]};
         1 + Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path],
                           AccuracyGoal->digits, MaxRecursion->20]
             ]/Pi
  ];

jFuncInternal[RightIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntRightPath[kappa, u, digits]};
         Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path], MaxRecursion->20]]/Pi
  ];

jFuncInternal[Automatic,kappa_?NumberQ,u_?IntegerQ] :=
  jFuncInternal[IntegralRep,kappa,u];

(*
 * This handles ComputationMethod->DDE and ComputationMethod->Automatic
 * when u>1, u not an integer.
 *)
jFuncInternal[method_?(MemberQ[{DDE, Automatic},#]&), kappa_?NumberQ, u_?NumberQ] :=
  Module[{u1=Floor[u]},
         u1 = If[u>u1,u1,u1-1];
         jFuncViaDDESegment[method,kappa,u1,u1+1][u]
        ] /; u-1 > 0;

(*
 * Return (and store a cached copy of) an InterpolatingFunction object giving
 * jFunc[kappa,u] for u1 <= u<= u2.
 *)
jFuncViaDDESegment[method_,kappa_?NumberQ,u1_?IntegerQ,u2_?IntegerQ] :=
  jFuncViaDDESegment[method,kappa,u1,u2] =
    Module[{u,j},
           j/.NDSolve[{j[u1] == jFuncInternal[method,kappa,u1],
                       u*D[j[u],u] == kappa*(j[u]-jFuncInternal[method,kappa,u-1])},
                      j,{u,u1,u2}, AccuracyGoal->Infinity][[1]]
          ];

Options[jFunc] = {ComputationMethod->Automatic};

jFunc[kappa_?NumberQ,u_?NumberQ, opts___?OptionQ] :=
 jFuncInternal[ComputationMethod/.{opts}/.Options[jFunc],kappa,u];

Options[sigmaFunc] = {ComputationMethod->Automatic};

sigmaFunc[kappa_,u_,opts___?OptionQ] :=
 jFunc[kappa, u/2, Sequence @@ Join[{opts},Options[sigmaFunc]]];

(*
 * AdjointSieveP[kappa,u] is implemented as a Laplace transform.
 *)
AdjointSieveP[kappa_?NumberQ,u_?NumberQ]  :=
  Module[{t},
         NIntegrate[Exp[-u*t - kappa*Ein[t]],{t,0,Infinity}]] /; kappa>0;

qIntegrand[kappa_,u_,z_] := Exp[u*z + kappa*(Ein[-z] - 2*Log[z])];

DLogqIntegrand[kappa_, u_, z_] := u - kappa*(1+Exp[z])/z;

(*
 * Note: in the Diamond-Halberstam sieve book, the authors observe
 * that qPolyCoef[deg,n] is a polynomial in kappa=(deg+1)/2.  We don't
 * use that fact here, since it would give an O(deg^2) running time to
 * compute qPoly[deg,u], while this approach should give an O(deg)
 * running time (with, of course, a different and perhaps "worse"
 * O-constant).
 *)

qPolyCoef[deg_Integer,0] = 1;

(* Note that (deg+1)/2 denotes "kappa". *)
qPolyCoef[deg_Integer,n_Integer] := (qPolyCoef[deg,n] =
   Sum[(-1)^m*Binomial[n-1,m]*qPolyCoef[deg,n-1-m]/(m+1),
       {m,0,n-1}]*(deg+1)/2) /; deg>0;

(*
 * We enclose the following two definitions within a Module[...]
 * to be REALLY sure that no name conflict occurs with "uvar".
 *)
Module[{uvar},
 qPolyInternal[deg_Integer] :=
  qPolyInternal[deg] =
   Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*uvar^(deg-n), {n,0,deg}];

 qPoly[deg_Integer,u_] := (qPolyInternal[deg]/.{uvar->u}) /; deg>=0;
];

CriticalRatio =
 Module[{r}, r /. FindRoot[r*(Log[r]-1)==1, {r,3.59}]];

(*
 * Map z to a better approximation of the "interesting" saddle point
 * of qIntegrand[kappa,u,z], where r = u/kappa.
 *)
qSadNewtonIteration[r_,z_] := ((z-1)*Exp[z]-1)/(Exp[z]-r);

qSadApproxBigRatio[r_] := 2/r + 2/r^2;

qSadApproxSmallRatio[r_] := (Pi*r)^2/2 + (1-r+r^2)*Pi*I;

(*
 * The following has an error of order (r - CriticalRatio), barely
 * good enough?
 *)
qSadApproxIntermediateRatio[r_] :=
  Conjugate[
   Log[CriticalRatio] +
    (r-CriticalRatio - Sqrt[(r-CriticalRatio)^2 + 2*CriticalRatio*Log[CriticalRatio]*(r-CriticalRatio)])/CriticalRatio
  ];

(*
 * The points at which we switch from one approximation to another
 * were determined by trial-and-error.  Piecewise[...] is new to Mathematica 5.1.
 *)
qSadApprox[r_] :=
 Piecewise[{{qSadApproxSmallRatio[r], r < 0.517},
            {qSadApproxBigRatio[r],   r > 5.3}},
           qSadApproxIntermediateRatio[r] (* Default case. *)
          ];

(*
 * Up to 4 Newton iterations suffice for an error bound of 10^(-5) or
 * so, but Newton's method encounters division by zero for
 * r=CriticalRatio.
 *)
qSad[r_] :=
  If[Abs[r-CriticalRatio] < 10.0^(-12), qSadApproxIntermediateRatio[r],
     FixedPoint[qSadNewtonIteration[r,#]&,qSadApprox[r],4]];

(*
 * Note, the integral should run to -Infinity, but Mathematica gets
 * confused by that in some cases, so we use a kludge to truncate the
 * path to a finite range.  ALSO NOTE that qIntPath[...] is a bit
 * dubious for u/kappa near CriticalRatio.
 *)
qIntPath[kappa_, u_] :=
  Module[{zs, zdelt, ztrunc},
    zs=qSad[u/kappa];
    ztrunc = Min[-1,(Log[u] - kappa*(Exp[-1]+EulerGamma) - 20.0)/u];
    If[Im[zs]===0,
       Return[{zs, zs*(1+I),ztrunc + zs*I}],
       zdelt = Sqrt[-1/Residue[DLogqIntegrand[kappa,u,z]/(z-zs)^2,{z,zs}]];
       zdelt = Im[zs]*zdelt/Im[zdelt];
       (* Note that Im[zs-zdelt]==0, to within the limits of numerical accuracy. *)
       Return[{Re[zs-zdelt],
               zs+zdelt,
               Min[Re[zs+zdelt], ztrunc] + I*Max[1,Im[zs+zdelt]]}
             ];
      ];
  ];

AdjointSieveQ[kappa_,u_] := qPoly[2*kappa-1,u] /; IntegerQ[2*kappa] && kappa>0;

(* WHY do we do the {Complex[x_,y_] -> x + I*y} below?  *)
AdjointSieveQ[kappa_?NumberQ,u_?NumberQ] :=
  Module[{z, path},
         path = {z, Sequence @@ qIntPath[kappa,u]}/.{Complex[x_,y_] -> x + I*y};
         Gamma[2*kappa]*Im[NIntegrate[qIntegrand[kappa,u,z],Evaluate[path]]]/Pi
        ] /; !IntegerQ[2*kappa];

qDDEcheck[kappa_] := Simplify[D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1])];

qIntegralCheck[kappa_, u_] :=
 ((u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
    kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}] // Simplify) /; IntegerQ[2*kappa];

qIntegralCheck[kappa_?NumberQ, u_?NumberQ] :=
  Module[{t},
         (u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
           kappa*NIntegrate[AdjointSieveQ[kappa,t],{t,u,u+2}] /; !IntegerQ[2*kappa]];

PiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveP[kappa,u]/sigmaFunc[kappa,u] +
          kappa*NIntegrate[AdjointSieveP[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

PiSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u];

PiTildeSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u-1];

XiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveQ[kappa,u]/sigmaFunc[kappa,u] -
          kappa*NIntegrate[AdjointSieveQ[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

XiSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u];

XiTildeSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u-1];

alphaSearchSieveFunc[kappa_,u_] :=
 AdjointSieveQ[kappa,u-1]*(PiTildeSieveFunc[kappa,u]-2) + AdjointSieveP[kappa,u-1]*XiTildeSieveFunc[kappa,u];

betaSearchSieveFunc[kappa_,alpha_,u_] :=
  IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1);

(*
 * We somewhat sloppily generate ranges for each member of avec and then use
 * Union to sort the results and  eliminate duplicate entries.
 * We eliminate entries that are less than u0, but we cannot generate any which
 * are greater than u1.
 *)
ChopUpInterval[u0_?NumberQ,u1_?NumberQ,avec_List] :=
  Select[Union[{u0,u1}, Flatten[Range[Floor[Max[u0,#]]+Mod[#,1],u1]& /@ avec]],
         (#-u0 >= 0)&];

(*
 * The options for both UpperSieveFunc[...] and LowerSieveFunc[...]
 * are stored as Options[SieveFunctions].
 *)
Options[SieveFunctions] = {ComputationMethod->Automatic, AlphaBeta->Automatic};

UpperSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         UpperSieveFuncInternal[method,alphabeta,kappa,u]
        ];

UpperSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  UpperSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

UpperSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  1/sigmaFunc[kappa,u,ComputationMethod->method]  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-alpha<=0;

UpperSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >= 0 && u>0 && u-alpha > 0;

LowerSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         LowerSieveFuncInternal[method,alphabeta,kappa,u]
        ];

LowerSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  LowerSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

LowerSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  0  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-beta<=0;

LowerSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >=0 && u>0 && u-beta > 0;

(*
 * Note that we don't bother with AccuracyGoal->Infinity when we do NDSolve[...]
 * below since it should be unnecessary -- because UpperSieveFunc[...] never gets
 * close to zero (at least for alpha=alphaParam[kappa], beta=betaParam[kappa]).
 *)
UpperSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
  UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,F},
         F/.NDSolve[{F[u1]==UpperSieveFuncInternal[method,alphabeta,kappa,u1],
                     D[u^kappa*F[u],u] ==
                       kappa*u^(kappa-1)*LowerSieveFuncInternal[method,alphabeta,kappa,u-1]},
                     F,{u,u1,u2}][[1]]
        ];

(*
 * We need to do further investigation on the proper choice for AccuracyGoal in
 * the code for NDSolve[...] below.  AccuracyGoal->Infinity would seem to be the
 * best choice, since the function can be near zero when u is near beta, but it
 * "confuses" NDSolve when the function is identically zero (for u<=beta).
 *)
LowerSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
 LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,f},
          f/.NDSolve[{f[u1]==LowerSieveFuncInternal[method,alphabeta,kappa,u1],
                      D[u^kappa*f[u],u] ==
                        kappa*u^(kappa-1)*UpperSieveFuncInternal[method,alphabeta,kappa,u-1]},
                      f,{u,u1,u2}][[1]]
        ];

SieveP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] + LowerSieveFunc[kappa,u,opts];

SieveQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] - LowerSieveFunc[kappa,u,opts];

IwaniecInnerP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerPInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerPInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerPInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerPInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveP[kappa,u]*SieveP[kappa,u,options] +
          kappa*NIntegrate[IwaniecInnerPintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerPintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveP[kappa,u,opts]*AdjointSieveP[kappa,u+1];

IwaniecInnerQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerQInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerQInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerQInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerQInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveQ[kappa,u]*SieveQ[kappa,u,options] -
          kappa*NIntegrate[IwaniecInnerQintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerQintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveQ[kappa,u,opts]*AdjointSieveQ[kappa,u+1];

OldalphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.91148053729465},
                {2.0, 5.35772744559447},
                {2.5, 6.83999829752238},
                {3.0, 8.37193124087476},
                {3.5, 9.938884278702993},
                {4.0, 11.53179887333135},
                {4.5, 13.144726313935339},
                {5.0, 14.773560564422173},
                {5.5, 16.41534952473994},
                {6.0, 18.06789882325006},
                {6.5, 19.729536743282214},
                {7.0, 21.39895238871602},
                {7.5, 23.0751034155587},
                {8.0, 24.757152857145783},
                {8.5, 26.44440066898821},
                {9.0, 28.136279888607895},
                {9.5, 29.832305732604354},
                {10.0, 31.532073832271813}}
];

OldbetaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.11582102793118},
                {2.0, 4.26645028414864},
                {2.5, 5.44406767347209},
                {3.0, 6.64085945080066},
                {3.5, 7.85146280929457},
                {4.0, 9.07224832988245},
                {4.5, 10.300628297351295},
                {5.0, 11.534709043155392},
                {5.5, 12.773073718692846},
                {6.0, 14.014643713794339},
                {6.5, 15.258587779754821},
                {7.0, 16.50425792691003},
                {7.5, 17.751145703520976},
                {8.0, 18.99885243735298},
                {8.5, 20.247056225760552},
                {9.0, 21.4955099366742},
                {9.5, 22.744012660084884},
                {10.0, 23.992407668870914}}
];

(*
 * Values of alpha[kappa],beta[kappa] were initially provided by Diamond (and
 * Wheeler) up to kappa=2, as given in Table 1 of the paper "A Boundary Value
 * Problem for a Pair of Differential Delay Equations Related to Sieve Theory,
 * II", by Diamond, Halberstam and Richert.  Values for larger kappa were
 * computed by repeated calls to AlphaBetaExtrapolate[...].  We then printed
 * tables of {kappa,alphaParam[kappa]}//InputForm and of
 * {kappa,betaParam[kappa]}//InputForm over the range of kappa listed below and
 * cut-and-pasted the results into this file.
 *)

alphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.9114803664122135},
                {2.0, 5.35772721287637},
                {2.5, 6.83999806677035},
                {3.0, 8.371931201514588},
                {3.5, 9.9388843575464},
                {4.0, 11.531798689326964},
                {4.5, 13.14472600027376},
                {5.0, 14.773560338450814},
                {5.5, 16.415349546518847},
                {6.0, 18.0678982882347},
                {6.5, 19.72953507336269},
                {7.0, 21.398950084400397},
                {7.5, 23.075102907700888},
                {8.0, 24.757153227573674},
                {8.5, 26.444400589662646},
                {9.0, 28.136279334072093},
                {9.5, 29.832306940018704},
                {10.0, 31.532073341373458}
}];

betaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.1158210084394864},
                {2.0, 4.266450191078886},
                {2.5, 5.444067484665609},
                {3.0, 6.640859342208907},
                {3.5, 7.85146280680935},
                {4.0, 9.072248439870867},
                {4.5, 10.30062836655699},
                {5.0, 11.534709164251854},
                {5.5, 12.77307384200808},
                {6.0, 14.014643812637978},
                {6.5, 15.258588242295511},
                {7.0, 16.504258451747017},
                {7.5, 17.751146059428116},
                {8.0, 18.998852968997024},
                {8.5, 20.2470567471739},
                {9.0, 21.49551049175982},
                {9.5, 22.744013537264475},
                {10.0, 23.99240838782658}
}];


(* By convention we always set the range of alphaInterpolatingFunction
 * and betaInterpolatingFunction to lie 0.5 beyond the last datapoint.
 *)
alphaInterpolatingFunction[[1,1,2]] += 0.5;
betaInterpolatingFunction[[1,1,2]] += 0.5;

(*
 * In AlphaBetaParams IwaniecInnerQ[...] gets huge for larger values of
 * "u", so we scale it down to keep it more nearly constant in
 * magnitude.
 *)

Options[AlphaBetaParams] = {ComputationMethod->Automatic};

AlphaBetaParams[1.0] = N[AlphaBetaParams[1] = {2,2}];

AlphaBetaParams[kappa_?NumberQ, opts___?OptionQ] :=
  AlphaBetaParamsInternal[ComputationMethod/.{opts}/.Options[AlphaBetaParams],kappa];

AlphaBetaParamsInternal[method_,kappa_] :=
  AlphaBetaParamsInternal[method,kappa] =
    Module[{a,b,
            aX = alphaInterpolatingFunction[kappa],
            bX = betaInterpolatingFunction[kappa],
            abPair, scaleFactor},

            scaleFactor = aX^(2*kappa-1);
            abPair = FindRoot[{IwaniecInnerP[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]==2,
                               IwaniecInnerQ[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]/scaleFactor==0},
                              {a,aX},{b,bX}];
            {a,b}/.abPair];

alphaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[1]];
betaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[2]];

(*
 * Note, we force kappa to be an integer multiple of 1/2, as opposed
 * to a multiple of 0.5, since AdjointSieveQ[kappa,u] is a polynomial in the
 * former case, and for kappa in the range we're interested in
 * AdjointSieveQ[...] can be much more quickly evaluated as a polynomial.
 *)
AlphaBetaExtrapolate[] :=
  Module[{kappa=Round[2*alphaInterpolatingFunction[[1,1,2]]]/2,
          a, b, alphaTable, betaTable},

         {a,b} = AlphaBetaParams[kappa];
         alphaTable =
           Append[Table[{k,alphaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,a}];
         betaTable =
           Append[Table[{k,betaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,b}];
         alphaInterpolatingFunction = Interpolation[alphaTable];
         betaInterpolatingFunction = Interpolation[betaTable];
         alphaInterpolatingFunction[[1,1,2]] += 0.5;
         betaInterpolatingFunction[[1,1,2]] += 0.5;
        ];

End[]
EndPackage[]


==> anc/_Goldbach_II.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     98376,       2642]
NotebookOptionsPosition[     90306,       2495]
NotebookOutlinePosition[     90710,       2511]
CellTagsIndexPosition[     90667,       2508]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SelbT", "=", 
   RowBox[{"7", "/", "32"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eps", "=", 
   RowBox[{"1", "/", "500"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thetaEps", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "-", "SelbT", "-", 
        RowBox[{"3", "Eps"}]}], ")"}], "/", "8"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", "SelbT"}]}], ")"}], "-", 
        RowBox[{"Eps", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"6", "SelbT"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Theta", "[", "t_", "]"}], ":=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "+", "1"}], ")"}], "/", "2"}], ",", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SelbT", "+", 
        RowBox[{"3", "t"}]}], ")"}], "/", "2"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cutoff", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"x", "*", 
   RowBox[{"Boole", "[", 
    RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"width", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{"cutoff", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"4", "SelbT"}]}], ")"}], "-", 
         RowBox[{"v", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"6", "SelbT"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", "SelbT", "-", 
         RowBox[{"3", "v"}]}], ")"}], "/", "8"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", "u"}]}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}], "/", "2"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Theta", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{"Theta", "[", "t", "]"}], ",", 
    RowBox[{"Theta", "[", "u", "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u"}], "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u", "+", "v"}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"u", "+", "v"}], "]"}], ",", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "u", "+", "v"}]}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"t", "+", "v"}], "]"}], ",", 
      RowBox[{"t", "+", 
       RowBox[{"2", "u"}], "+", "v"}]}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"t", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"u", ",", "t", ",", "v"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "u", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", "t_", "]"}], ":=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "Eps", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "inumr"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "eincr"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.925323493123392*^9, 3.925323493608272*^9}, {
   3.925323532857771*^9, 3.9253235331550293`*^9}, {3.925324465342238*^9, 
   3.9253244701862354`*^9}, {3.95342631313652*^9, 3.953426346033419*^9}, {
   3.953426381125393*^9, 3.953426391569726*^9}, {3.953426497750911*^9, 
   3.953426522132858*^9}, {3.953534478629695*^9, 3.953534479329931*^9}, 
   3.953538422546932*^9, {3.956909001618825*^9, 3.956909004375197*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"714fb767-4638-be4d-80b7-cdcff0f1df48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H12", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0223939", ",", 
       RowBox[{"2.0", "<", " ", "t", "\[LessEqual]", "  ", "2.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0217196", ",", 
       RowBox[{"2.2", "<", " ", "t", "\[LessEqual]", "  ", "2.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0202876", ",", 
       RowBox[{"2.3", "<", " ", "t", "\[LessEqual]", "  ", "2.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0181433", ",", 
       RowBox[{"2.4", "<", " ", "t", "\[LessEqual]", "  ", "2.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0158644", ",", 
       RowBox[{"2.5", "<", "t", "\[LessEqual]", " ", "2.6"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0129923", ",", 
       RowBox[{"2.6", "<", " ", "t", "\[LessEqual]", "  ", "2.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0100686", ",", 
       RowBox[{"2.7", "<", " ", "t", "\[LessEqual]", "  ", "2.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0078162", ",", 
       RowBox[{"2.8", "<", " ", "t", "\[LessEqual]", "  ", "2.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0072943", ",", 
       RowBox[{"2.9", "<", " ", "t", "\[LessEqual]", "  ", "3.0"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0061642", ",", 
       RowBox[{"3.0", "<", " ", "t", "\[LessEqual]", "  ", "3.1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0052233", ",", 
       RowBox[{"3.1", "<", " ", "t", "\[LessEqual]", "  ", "3.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0044073", ",", 
       RowBox[{"3.2", "<", " ", "t", "\[LessEqual]", "  ", "3.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0036995", ",", 
       RowBox[{"3.3", "<", " ", "t", "\[LessEqual]", "  ", "3.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0030860", ",", 
       RowBox[{"3.4", "<", "t", "\[LessEqual]", " ", "3.5"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0025551", ",", 
       RowBox[{"3.5", "<", " ", "t", "\[LessEqual]", "  ", "3.6"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0020972", ",", 
       RowBox[{"3.6", "<", " ", "t", "\[LessEqual]", "  ", "3.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0017038", ",", 
       RowBox[{"3.7", "<", " ", "t", "\[LessEqual]", "  ", "3.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0013680", ",", 
       RowBox[{"3.8", "<", " ", "t", "\[LessEqual]", "  ", "3.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0010835", ",", 
       RowBox[{"3.9", "<", " ", "t", "\[LessEqual]", "  ", "4.0"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0008451", ",", 
       RowBox[{"4.0", "<", " ", "t", "\[LessEqual]", "  ", "4.1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0006482", ",", 
       RowBox[{"4.1", "<", " ", "t", "\[LessEqual]", "  ", "4.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0004882", ",", 
       RowBox[{"4.2", "<", " ", "t", "\[LessEqual]", "  ", "4.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0003602", ",", 
       RowBox[{"4.3", "<", "t", "\[LessEqual]", " ", "4.4"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0002592", ",", 
       RowBox[{"4.4", "<", " ", "t", "\[LessEqual]", "  ", "4.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0001803", ",", 
       RowBox[{"4.5", "<", " ", "t", "\[LessEqual]", "  ", "4.6"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0001187", ",", 
       RowBox[{"4.6", "<", " ", "t", "\[LessEqual]", "  ", "4.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0000702", ",", 
       RowBox[{"4.7", "<", " ", "t", "\[LessEqual]", "  ", "4.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0000313", ",", 
       RowBox[{"4.8", "<", " ", "t", "\[LessEqual]", "  ", "4.9"}]}], "}"}]}],
     "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h12", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0232385", ",", 
       RowBox[{"t", "==", "2.0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0211041", ",", 
       RowBox[{"2.0", "<", "t", "<=", " ", "2.1"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0191556", ",", 
       RowBox[{"2.1", "<", " ", "t", "\[LessEqual]", "  ", "2.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0173631", ",", 
       RowBox[{"2.2", "<", " ", "t", "\[LessEqual]", "  ", "2.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0157035", ",", 
       RowBox[{"2.3", "<", " ", "t", "\[LessEqual]", "  ", "2.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0141585", ",", 
       RowBox[{"2.4", "<", " ", "t", "\[LessEqual]", "  ", "2.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0127132", ",", 
       RowBox[{"2.5", "<", "t", "\[LessEqual]", " ", "2.6"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0113556", ",", 
       RowBox[{"2.6", "<", " ", "t", "\[LessEqual]", "  ", "2.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0100756", ",", 
       RowBox[{"2.7", "<", " ", "t", "\[LessEqual]", "  ", "2.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0088648", ",", 
       RowBox[{"2.8", "<", " ", "t", "\[LessEqual]", "  ", "2.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0077162", ",", 
       RowBox[{"2.9", "<", " ", "t", "\[LessEqual]", "  ", "3.0"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0066236", ",", 
       RowBox[{"3.0", "<", " ", "t", "\[LessEqual]", "  ", "3.1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0055818", ",", 
       RowBox[{"3.1", "<", " ", "t", "\[LessEqual]", "  ", "3.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0046164", ",", 
       RowBox[{"3.2", "<", " ", "t", "\[LessEqual]", "  ", "3.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0037529", ",", 
       RowBox[{"3.3", "<", " ", "t", "\[LessEqual]", "  ", "3.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0030123", ",", 
       RowBox[{"3.4", "<", "t", "\[LessEqual]", " ", "3.5"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0023901", ",", 
       RowBox[{"3.5", "<", " ", "t", "\[LessEqual]", "  ", "3.6"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0018997", ",", 
       RowBox[{"3.6", "<", " ", "t", "\[LessEqual]", "  ", "3.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0015336", ",", 
       RowBox[{"3.7", "<", " ", "t", "\[LessEqual]", "  ", "3.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0012593", ",", 
       RowBox[{"3.8", "<", " ", "t", "\[LessEqual]", "  ", "3.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0010120", ",", 
       RowBox[{"3.9", "<", " ", "t", "\[LessEqual]", "  ", "4.0"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0008099", ",", 
       RowBox[{"4.0", "<", " ", "t", "\[LessEqual]", "  ", "4.1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0006440", ",", 
       RowBox[{"4.1", "<", " ", "t", "\[LessEqual]", "  ", "4.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0005084", ",", 
       RowBox[{"4.2", "<", " ", "t", "\[LessEqual]", "  ", "4.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0003980", ",", 
       RowBox[{"4.3", "<", "t", "\[LessEqual]", " ", "4.4"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0003085", ",", 
       RowBox[{"4.4", "<", " ", "t", "\[LessEqual]", "  ", "4.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0002365", ",", 
       RowBox[{"4.5", "<", " ", "t", "\[LessEqual]", "  ", "4.6"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0001791", ",", 
       RowBox[{"4.6", "<", " ", "t", "\[LessEqual]", "  ", "4.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0001336", ",", 
       RowBox[{"4.7", "<", " ", "t", "\[LessEqual]", "  ", "4.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0000981", ",", 
       RowBox[{"4.8", "<", " ", "t", "\[LessEqual]", "  ", "4.9"}]}], "}"}]}],
     "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.92532355415469*^9, 3.925323563420313*^9}, {
   3.92532626445202*^9, 3.925326264857785*^9}, 3.925326330014282*^9, {
   3.953426460963128*^9, 3.953426495381688*^9}, {3.9535441861794786`*^9, 
   3.953544221598745*^9}, 3.956965824339245*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"bff73ddc-6b28-4440-aa81-2fd4058a9e05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5612", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5617", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k1", "=", "11.49"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k2", "=", "6.18"}], ";"}]}], "Input",
 CellChangeTimes->{{3.925324440061398*^9, 3.925324440310944*^9}, 
   3.95353439588387*^9, {3.953538389515293*^9, 3.953538398118703*^9}, {
   3.953538809779067*^9, 3.95353881660964*^9}, {3.953545171423301*^9, 
   3.9535451857983*^9}, {3.9535453345170383`*^9, 3.9535453982515125`*^9}, {
   3.9536035454152317`*^9, 3.9536035466497*^9}, {3.953603764618437*^9, 
   3.9536037651340504`*^9}, {3.953614189025158*^9, 3.9536141977121677`*^9}, {
   3.9536756781614857`*^9, 3.953675680114612*^9}, {3.9536762315833626`*^9, 
   3.953676233286474*^9}, {3.9536782573959255`*^9, 3.953678257927084*^9}, {
   3.953678814770986*^9, 3.953678815989578*^9}, 3.953690327723587*^9, 
   3.953714746568102*^9, {3.953758820657215*^9, 3.953758827985367*^9}, {
   3.953760062001084*^9, 3.953760062110325*^9}, {3.953760774141974*^9, 
   3.9537607743134136`*^9}, 3.9537714827198505`*^9, {3.953772245922999*^9, 
   3.953772246766527*^9}, 3.953772422110363*^9, {3.9537736003446617`*^9, 
   3.9537736030478535`*^9}, {3.953777152203932*^9, 3.953777152469677*^9}, 
   3.953779453110264*^9, {3.953787172094607*^9, 3.953787172875998*^9}, 
   3.953787989063303*^9, {3.9537889441728306`*^9, 3.953788944250944*^9}, {
   3.953790923860319*^9, 3.953790936735279*^9}, {3.953856836036532*^9, 
   3.953856838176972*^9}, {3.9538569386294537`*^9, 3.953856944207921*^9}, {
   3.953893902120863*^9, 3.953893902400793*^9}, {3.956909077223011*^9, 
   3.956909077582449*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"80734161-a77c-ba46-a271-7d144b388e0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "l_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"ff", "[", 
     FractionBox["thetaEps", "Eps"], "]"}], "Eps"], "-", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", "t1", "]"}], "-", "t1"}], "Eps"], "]"}], 
       "t1"], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"ff", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", 
           RowBox[{"t1", ",", "t2"}], "]"}], "-", "t1", "-", "t2"}], "Eps"], 
        "]"}], 
       RowBox[{"t1", " ", "t2"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"FF", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", "t2", 
         "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "Eps", ",", "t2"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.953538477267867*^9, 3.953538507735736*^9}, {
  3.953538541888026*^9, 3.953538645045429*^9}, {3.95354560056377*^9, 
  3.953545604189075*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"23399df1-3855-4ac4-9b29-40ccc1c778dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S1", "=", 
  FractionBox[
   RowBox[{"2", 
    RowBox[{"G", "[", 
     FractionBox["1", "k1"], "]"}]}], 
   RowBox[{"Exp", "[", "EulerGamma", "]"}]]}]], "Input",
 CellChangeTimes->{{3.9253236320609016`*^9, 3.925323634217285*^9}, {
   3.925324449170265*^9, 3.925324456935921*^9}, {3.953533610066201*^9, 
   3.9535336106093893`*^9}, 3.953538453312742*^9, {3.953538818609517*^9, 
   3.953538820416293*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"c7e1f433-d953-5848-84d4-1b6a3acaa6d0"],

Cell[BoxData["12.902021198305567`"], "Output",
 CellChangeTimes->{
  3.953894093897188*^9, {3.956909092722782*^9, 3.9569091093632517`*^9}, 
   3.956966349926317*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"4b74698f-3ab8-2b4e-b128-b58244300689"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[202]:=",ExpressionUUID->"fae029fb-7300-1748-93a0-30fb5a9c098c"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"12.90202119830557\"\>",
    ShowStringCharacters->False],
   12.902021198305567`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9538940939284267`*^9, 3.956909109394491*^9, 
  3.9569663499423943`*^9},
 CellLabel->
  "Out[202]//NumberForm=",ExpressionUUID->"69779c5e-0759-1244-8faa-\
62cf2b5169e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S2", "=", 
  FractionBox[
   RowBox[{"2", 
    RowBox[{"G", "[", 
     FractionBox["1", "k2"], "]"}]}], 
   RowBox[{"Exp", "[", "EulerGamma", "]"}]]}]], "Input",
 CellChangeTimes->{{3.925323646295389*^9, 3.925323647482779*^9}, {
  3.953533612891553*^9, 3.953533615357735*^9}, {3.95353845850259*^9, 
  3.953538459991276*^9}, {3.953538822142954*^9, 3.9535388236954803`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"04d6eab8-0540-294c-ba04-bf82e15f4a91"],

Cell[BoxData["6.533916074413712`"], "Output",
 CellChangeTimes->{3.953894125644331*^9, 3.956909140565962*^9, 
  3.9569663813009033`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"00abd14d-59f8-5b42-9325-495504ab9e94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S2", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[204]:=",ExpressionUUID->"e02edf9a-9238-f44c-a255-96d6c19ea036"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"6.533916074413712\"\>",
    ShowStringCharacters->False],
   6.533916074413712,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9538941256599464`*^9, 3.9569091407378464`*^9, 
  3.9569663813169193`*^9},
 CellLabel->
  "Out[204]//NumberForm=",ExpressionUUID->"7da5d580-4d61-fb46-bea2-\
b124134a7a31"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3k3", "[", "k3_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", 
                 FractionBox["1", "k1"], ",", 
                 FractionBox["1", "k1"]}], "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}]}], ",", 
        RowBox[{
         RowBox[{"k3", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", 
                 FractionBox["1", "k3"], ",", 
                 FractionBox["1", "k3"]}], "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k3", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k3", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k3", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}], "-", 
         RowBox[{"k3", "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"ff", "[", 
              RowBox[{"k3", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Theta", "[", 
                  RowBox[{"t1", ",", "t2", ",", 
                   FractionBox["1", "k3"]}], "]"}], "-", "t1", "-", "t2"}], 
                ")"}]}], "]"}], 
             RowBox[{"t1", " ", "t2"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", 
              FractionBox["1", "k3"], ",", 
              FractionBox["1", "k1"]}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k3", "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"h12", "[", 
              RowBox[{"k3", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], 
              "]"}], 
             RowBox[{"k3", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", 
              " ", "t2"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", 
              FractionBox["1", "k3"], ",", 
              FractionBox["1", "k1"]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"FF", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
               "t2", "-", "t3"}], "t3"], "]"}], 
            RowBox[{"t1", " ", "t2", " ", 
             RowBox[{"t3", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k3"], ",", 
             FractionBox["1", "k1"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", 
             FractionBox["1", "k3"], ",", "t2"}], "}"}], ",", 
           RowBox[{"Method", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
              RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
             "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "k1"], ",", 
        FractionBox["25", "128"]}], "}"}]}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9539004753597527`*^9, 3.9539004820940437`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"009c2576-ac3e-9c46-a0ac-bfdfe4e91bdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"S3k3", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "12", ",", "14", ",", "0.02"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9539004884849205`*^9, 3.953900515687279*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"5b06fc1a-1374-9146-8a4f-bbfcdd497f7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10.436604376057158`", ",", "10.436607201933475`", ",", 
   "10.43662390945881`", ",", "10.436639184918725`", ",", 
   "10.436660730607297`", ",", "10.436701484612001`", ",", 
   "10.436679286197577`", ",", "10.436731717674299`", ",", 
   "10.436731715269605`", ",", "10.436728726359426`", ",", 
   "10.43653398378138`", ",", "10.436521281579097`", ",", 
   "10.436496095020726`", ",", "10.43667922592981`", ",", 
   "10.436525638387353`", ",", "10.43652258102573`", ",", 
   "10.436517199118992`", ",", "10.436511806684793`", ",", 
   "10.43650617974512`", ",", "10.436709164914353`", ",", 
   "10.436695762247664`", ",", "10.436706692939408`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436561690362453`", ",", "10.436745554132704`", ",", 
   "10.436740859373144`", ",", "10.436736622476774`", ",", 
   "10.436732798026256`", ",", "10.436734724268158`", ",", 
   "10.436706142984121`", ",", "10.436746115914`", ",", "10.436751582892269`",
    ",", "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`", ",", 
   "10.436563108261945`", ",", "10.436563108261945`"}], "}"}]], "Output",
 CellChangeTimes->{3.953911447576689*^9, 3.956911459937006*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"c0b6a938-42ed-af42-b07b-3673a84b00bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k3", "=", "12.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"S3", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", 
                 FractionBox["1", "k1"], ",", 
                 FractionBox["1", "k1"]}], "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}]}], ",", 
        RowBox[{
         RowBox[{"k3", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", 
                 FractionBox["1", "k3"], ",", 
                 FractionBox["1", "k3"]}], "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k3", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k3", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k3", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}], "-", 
         RowBox[{"k3", "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"ff", "[", 
              RowBox[{"k3", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Theta", "[", 
                  RowBox[{"t1", ",", "t2", ",", 
                   FractionBox["1", "k3"]}], "]"}], "-", "t1", "-", "t2"}], 
                ")"}]}], "]"}], 
             RowBox[{"t1", " ", "t2"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", 
              FractionBox["1", "k3"], ",", 
              FractionBox["1", "k1"]}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k3", "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"h12", "[", 
              RowBox[{"k3", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], 
              "]"}], 
             RowBox[{"k3", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", 
              " ", "t2"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", 
              FractionBox["1", "k3"], ",", 
              FractionBox["1", "k1"]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"FF", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
               "t2", "-", "t3"}], "t3"], "]"}], 
            RowBox[{"t1", " ", "t2", " ", 
             RowBox[{"t3", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k3"], ",", 
             FractionBox["1", "k1"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", 
             FractionBox["1", "k3"], ",", "t2"}], "}"}], ",", 
           RowBox[{"Method", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
              RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
             "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "k1"], ",", 
        FractionBox["25", "128"]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.953538775888386*^9, 3.953538794758794*^9}, {
   3.953538828150011*^9, 3.95353889802497*^9}, {3.9535389318267384`*^9, 
   3.95353905899882*^9}, {3.953539094674577*^9, 3.953539227692658*^9}, {
   3.953539260300115*^9, 3.9535393334212923`*^9}, {3.953539410738208*^9, 
   3.953539465902426*^9}, {3.953595592727814*^9, 3.953595593134035*^9}, {
   3.953614209368667*^9, 3.9536142096811314`*^9}, 3.953675707786873*^9, 
   3.9536762673646145`*^9, {3.9536782235525913`*^9, 3.9536782241616974`*^9}, {
   3.953678834942613*^9, 3.953678835411495*^9}, {3.953690422161852*^9, 
   3.953690422302164*^9}, 3.953714875036536*^9, {3.953856963171706*^9, 
   3.953856963634442*^9}, 3.9539308760418396`*^9, {3.956911766846035*^9, 
   3.9569117851270695`*^9}, {3.956911848751309*^9, 3.9569118491889153`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"45fd0c23-7fd2-4be2-87a8-6effbc3010e5"],

Cell[BoxData["10.43652258102573`"], "Output",
 CellChangeTimes->{
  3.953595835364429*^9, 3.953614974977808*^9, 3.9536757705834503`*^9, 
   3.9536763685985336`*^9, 3.9536784517859573`*^9, 3.9536793169219666`*^9, 
   3.953690641486431*^9, 3.9537150373585987`*^9, 3.9537589878089843`*^9, 
   3.953760220773058*^9, 3.953760947269161*^9, 3.95377166220858*^9, 
   3.9537725931151333`*^9, 3.953773768615576*^9, 3.953777327749434*^9, 
   3.953779630794115*^9, 3.953787335663553*^9, 3.953788149475885*^9, 
   3.9537891056003036`*^9, 3.953894230101483*^9, 3.953930985665018*^9, 
   3.9569117757052803`*^9, {3.956911846251236*^9, 3.956911855032364*^9}, 
   3.956966384894665*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"90684cca-df27-9f4e-a4b1-fec0e0bd1c59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S3", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[207]:=",ExpressionUUID->"ab3df26b-b78c-3342-a878-4cdeac7ba67e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"10.43652258102573\"\>",
    ShowStringCharacters->False],
   10.43652258102573,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953599489634033*^9, 3.953614975009537*^9, 
  3.9536757748647423`*^9, 3.953676368629776*^9, 3.9536784518171997`*^9, 
  3.953679316953211*^9, 3.953690641502054*^9, 3.95371503737422*^9, 
  3.953758987840229*^9, 3.953760220804302*^9, 3.9537609472847843`*^9, 
  3.9537716622398243`*^9, 3.953772593130754*^9, 3.95377376864682*^9, 
  3.953777327765057*^9, 3.9537796308253593`*^9, 3.953787335679177*^9, 
  3.953788149507128*^9, 3.953789105631548*^9, 3.953894230132717*^9, 
  3.953930985727547*^9, 3.956911778783348*^9, 3.9569118550484943`*^9, 
  3.956966384925913*^9},
 CellLabel->
  "Out[207]//NumberForm=",ExpressionUUID->"1690c4dd-1c6e-4944-97b9-\
3d4df8197143"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k4", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"S4", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}]}], ",", 
        RowBox[{
         RowBox[{"k4", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k4", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k4", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k4", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}], "-", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"ff", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1", "-", "t2"}], 
              "t2"], "]"}], 
            RowBox[{"t1", " ", 
             RowBox[{"t2", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k4"], ",", 
             FractionBox["1", "k1"]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["25", "128"], ",", 
        FractionBox["1", "4"]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.953539497055125*^9, 3.953539536928993*^9}, {
  3.953539572370686*^9, 3.9535396437489843`*^9}, {3.9535956092435513`*^9, 
  3.953595610462223*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"58b022fe-e6b9-4ad0-8300-6dc1e07234b3"],

Cell[BoxData["3.3113047428125117`"], "Output",
 CellChangeTimes->{3.953595847612005*^9, 3.95361498661841*^9, 
  3.9536757894271107`*^9, 3.9536763791120777`*^9, 3.953678462565073*^9, 
  3.953679333231239*^9, 3.953690653546545*^9, 3.9537150539646873`*^9, 
  3.9537590044150734`*^9, 3.953760237332281*^9, 3.95376096385963*^9, 
  3.953771678892779*^9, 3.9537726098774414`*^9, 3.953773785331019*^9, 
  3.95377734440239*^9, 3.953779647150255*^9, 3.953787352332132*^9, 
  3.9537881661132183`*^9, 3.953789122128284*^9, 3.9538942372402344`*^9, 
  3.9569114724649944`*^9, 3.9569663972226048`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"8c4bf4ac-7d82-5a4d-ac28-21d6b8efe5b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S4", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[210]:=",ExpressionUUID->"b41224f1-6c0d-8248-9f44-41afe1bc7107"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"3.311304742812512\"\>",
    ShowStringCharacters->False],
   3.3113047428125117`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953599495087187*^9, 3.9536149866340313`*^9, 
  3.953675793005359*^9, 3.953676379127699*^9, 3.953678462580696*^9, 
  3.953679333246862*^9, 3.953690653562168*^9, 3.953715053995934*^9, 
  3.953759004446318*^9, 3.953760237347904*^9, 3.953760963890875*^9, 
  3.953771678924023*^9, 3.953772609893064*^9, 3.953773785362263*^9, 
  3.953777344433634*^9, 3.9537796471815*^9, 3.953787352363377*^9, 
  3.953788166128839*^9, 3.9537891221595287`*^9, 3.953894237255924*^9, 
  3.956911472480614*^9, 3.9569663972538776`*^9},
 CellLabel->
  "Out[210]//NumberForm=",ExpressionUUID->"ddc86bc9-f094-b641-bbca-\
c9f9d7f31bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k5", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"S5", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"k1", "*", 
         FractionBox[
          RowBox[{"FF", "[", 
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}], 
          "t1"]}], ",", 
        RowBox[{
         RowBox[{"k5", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k5", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"ff", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1", "-", "t2"}], 
              "t2"], "]"}], 
            RowBox[{"t1", " ", 
             RowBox[{"t2", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k5"], ",", 
             FractionBox["1", "k1"]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "4"], ",", 
        FractionBox["57", "224"]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.953539668370036*^9, 3.95353970586558*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"2d8fff2f-746d-4e2a-b2aa-ecb1c900488e"],

Cell[BoxData["0.27230091024872316`"], "Output",
 CellChangeTimes->{3.953595854345049*^9, 3.953603698368305*^9, 
  3.953603814024648*^9, 3.95361498711844*^9, 3.9536757955364857`*^9, 
  3.9536763795963554`*^9, 3.953678463049354*^9, 3.953679337761593*^9, 
  3.953690656342867*^9, 3.9537150544802113`*^9, 3.9537590049305973`*^9, 
  3.953760237832182*^9, 3.9537609643751545`*^9, 3.9537716794083004`*^9, 
  3.953772610377342*^9, 3.953773785846543*^9, 3.953777344917912*^9, 
  3.953779647665777*^9, 3.953787352847657*^9, 3.953788166613119*^9, 
  3.953789122628185*^9, 3.953894239114755*^9, 3.956911473449127*^9, 
  3.9569663982071266`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"c84af600-7bf5-f940-a951-fb82abb016b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S5", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[213]:=",ExpressionUUID->"4f26ce8b-f673-3d48-9545-5c13a838a0db"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.2723009102487231\"\>",
    ShowStringCharacters->False],
   0.27230091024872316`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9535995036027985`*^9, 3.953603698400057*^9, 
  3.953603814056404*^9, 3.953614987134065*^9, 3.9536757990677433`*^9, 
  3.9536763796119785`*^9, 3.953678463080597*^9, 3.953679337792837*^9, 
  3.95369065635849*^9, 3.9537150544958344`*^9, 3.9537590049462185`*^9, 
  3.953760237847805*^9, 3.9537609643907757`*^9, 3.9537716794239235`*^9, 
  3.953772610408586*^9, 3.9537737858621635`*^9, 3.9537773449335346`*^9, 
  3.953779647681401*^9, 3.953787352863278*^9, 3.95378816662874*^9, 
  3.953789122659429*^9, 3.953894239130369*^9, 3.956911473464731*^9, 
  3.9569663982382584`*^9},
 CellLabel->
  "Out[213]//NumberForm=",ExpressionUUID->"ddff5542-604a-634c-83b1-\
4dcb2ac0e825"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S6", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "*", "k1"}], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"FF", "[", 
       RowBox[{"k1", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], "t1"], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", 
       FractionBox["57", "224"], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.953539723087089*^9, 3.953539769082708*^9}, {
   3.9535439389706907`*^9, 3.953543976858827*^9}, {3.953544019437017*^9, 
   3.953544031002191*^9}, {3.953544227744046*^9, 3.95354422964716*^9}, {
   3.95361425191528*^9, 3.953614256775112*^9}, 3.953614316540318*^9, 
   3.953614367337492*^9, {3.95367580359947*^9, 3.9536758065520954`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"0e585f1c-c913-4456-8dbd-c4dd693c100c"],

Cell[BoxData["5.25943291095352`"], "Output",
 CellChangeTimes->{3.95354544153272*^9, 3.9536036984311905`*^9, 
  3.953603814072027*^9, 3.9536149871496887`*^9, 3.9536758084271145`*^9, 
  3.953676379643223*^9, 3.95367846309622*^9, 3.9536793378084583`*^9, 
  3.953690656374111*^9, 3.953715054527077*^9, 3.953759004977463*^9, 
  3.9537602378790493`*^9, 3.95376096442202*^9, 3.953771679455168*^9, 
  3.9537726104242077`*^9, 3.953773785877785*^9, 3.953777344949158*^9, 
  3.953779647697022*^9, 3.953787352878897*^9, 3.9537881666599865`*^9, 
  3.9537891226750526`*^9, 3.9538942391459904`*^9, 3.9569114734803524`*^9, 
  3.9569663982538815`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"428162d1-3178-5e44-ac37-d440480b4382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S6", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.9536143153059483`*^9, 3.953614368977782*^9},
 NumberMarks->False,
 CellLabel->
  "In[215]:=",ExpressionUUID->"87ba2ac2-1976-0f4d-b675-9715c2454f60"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"5.25943291095352\"\>",
    ShowStringCharacters->False],
   5.25943291095352,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953545454751802*^9, 3.953603698462324*^9, 
  3.953603814087534*^9, 3.953614987165314*^9, 3.953675811443081*^9, 
  3.953676379658844*^9, 3.95367846309622*^9, 3.953679337824081*^9, 
  3.953690656389733*^9, 3.953715054527077*^9, 3.953759004977463*^9, 
  3.9537602378790493`*^9, 3.95376096442202*^9, 3.953771679455168*^9, 
  3.9537726104242077`*^9, 3.953773785909031*^9, 3.953777344980402*^9, 
  3.953779647728266*^9, 3.953787352910143*^9, 3.9537881666599865`*^9, 
  3.9537891226750526`*^9, 3.9538942391459904`*^9, 3.9569114734959774`*^9, 
  3.9569663982538815`*^9},
 CellLabel->
  "Out[215]//NumberForm=",ExpressionUUID->"eebfbc07-9177-5849-826e-\
45009f851d9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k7", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"S7", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k1", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}]}], ",", 
        RowBox[{
         RowBox[{"k7", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k7", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k7", "*", 
          FractionBox[
           RowBox[{"H12", "[", 
            RowBox[{"k7", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "2"], "-", "t1"}], ")"}]}], "]"}], 
           RowBox[{"k7", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "t1"}], ")"}], "t1"}]]}], "-", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"ff", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", "t1", "]"}], "-", "t1", "-", "t2"}], 
              "t2"], "]"}], 
            RowBox[{"t1", " ", 
             RowBox[{"t2", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k7"], ",", 
             FractionBox["1", "k1"]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["25", "128"], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["3", "k1"]}]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.95371484047418*^9, 3.953714856349054*^9}, {
  3.953857007488097*^9, 3.953857034308485*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"bfd020f7-290a-404a-b430-6ef65e2cdddc"],

Cell[BoxData["2.6593129122924477`"], "Output",
 CellChangeTimes->{3.9537150545427*^9, 3.953759004993084*^9, 
  3.9537602378946705`*^9, 3.953760964437641*^9, 3.953771679470791*^9, 
  3.953772610439831*^9, 3.953773785924652*^9, 3.953777344996023*^9, 
  3.953779647743889*^9, 3.953787352925764*^9, 3.953788166675606*^9, 
  3.953789122706297*^9, 3.953894249408943*^9, 3.956911482118723*^9, 
  3.956966406706869*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"0259b7b5-c209-3b4a-9314-1677137d2906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S7", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9536143118997974`*^9, {3.953614372243414*^9, 3.95361437263406*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"3c316047-9a26-344f-9108-8423c0f9e88a"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"2.659312912292448\"\>",
    ShowStringCharacters->False],
   2.6593129122924477`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953614987196558*^9, 3.953675815818222*^9, 
  3.953676379705709*^9, 3.9536784631430817`*^9, 3.953679340557915*^9, 
  3.9536906651380024`*^9, 3.953715054558321*^9, 3.953759005008707*^9, 
  3.953760237925915*^9, 3.953760964453262*^9, 3.953771679486412*^9, 
  3.953772610471073*^9, 3.953773785924652*^9, 3.953777344996023*^9, 
  3.953779647743889*^9, 3.953787352925764*^9, 3.953788166706852*^9, 
  3.953789122706297*^9, 3.9538942494245586`*^9, 3.956911482118723*^9, 
  3.9569664067226963`*^9},
 CellLabel->
  "Out[218]//NumberForm=",ExpressionUUID->"585eaab0-4837-bc4e-a880-\
c589292a5f85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S8", "=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", "*", 
        FractionBox[
         RowBox[{"ff", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t1", ",", "t2", ",", 
               FractionBox["1", "k1"]}], "]"}], "-", "t1", "-", "t2"}], 
            ")"}]}], "]"}], 
         RowBox[{"t1", " ", "t2"}]]}], "+", 
       RowBox[{"2", 
        RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
        FractionBox[
         RowBox[{"h12", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], "]"}], 
         RowBox[{"k1", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", " ", 
          "t2"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "k1"], ",", 
        FractionBox["1", "k2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", 
        FractionBox["1", "k1"], ",", "t1"}], "}"}]}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.953539876793046*^9, 3.953539899125887*^9}, {
   3.953539955417651*^9, 3.953539984542824*^9}, 3.953540111869156*^9, 
   3.953541045518167*^9, {3.95354246813124*^9, 3.9535426091104927`*^9}, {
   3.953542642476808*^9, 3.95354272434958*^9}, {3.953603358025158*^9, 
   3.953603360946598*^9}, {3.953614375275036*^9, 3.953614388352808*^9}, {
   3.953615270087303*^9, 3.95361527185285*^9}, {3.9536758285052376`*^9, 
   3.953675829599472*^9}, 3.953676323505363*^9, {3.953678210927103*^9, 
   3.953678211286854*^9}, {3.9536788492869453`*^9, 3.953678853052234*^9}, {
   3.953690437817757*^9, 3.9536904380679855`*^9}, 3.953714868395996*^9, {
   3.953857053572738*^9, 3.95385705461784*^9}, {3.953893960486238*^9, 
   3.953893989485509*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"e7aa394c-7b0b-47f7-9ab3-59f24b50f40d"],

Cell[BoxData["2.4214527588254584`"], "Output",
 CellChangeTimes->{
  3.9536016122594776`*^9, 3.9536033710871677`*^9, 3.9536149987586*^9, 
   3.953615317852827*^9, {3.953675823739748*^9, 3.95367583703684*^9}, 
   3.9536763894694023`*^9, 3.95367849501178*^9, 3.9536793699739704`*^9, 
   3.953690696334955*^9, 3.953715089410801*^9, 3.9537590283478394`*^9, 
   3.953760271950436*^9, 3.9537609984934025`*^9, 3.953771709949135*^9, 
   3.953772639840263*^9, 3.953773815903095*^9, 3.953777375989891*^9, 
   3.953779678331587*^9, 3.953787383904009*^9, 3.9537881987317657`*^9, 
   3.953789153481457*^9, 3.953894274027518*^9, 3.956911506518612*^9, 
   3.9569664312690144`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"29ad1867-dab2-3f47-a68d-7faa0395a4d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S8", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.9536143947590427`*^9},
 NumberMarks->False,
 CellLabel->
  "In[220]:=",ExpressionUUID->"65c8cbcb-3417-dd43-9c10-ac8473b34833"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"2.421452758825458\"\>",
    ShowStringCharacters->False],
   2.4214527588254584`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9536033733059177`*^9, 3.953614998805977*^9, 
  3.9536153179153194`*^9, 3.953675840536915*^9, 3.953676389485023*^9, 
  3.953678495027401*^9, 3.953679369989591*^9, 3.9536906963661995`*^9, 
  3.953715089426422*^9, 3.953759028379083*^9, 3.953760271981676*^9, 
  3.9537609985246487`*^9, 3.953771709964756*^9, 3.953772639871507*^9, 
  3.9537738159343395`*^9, 3.953777376021136*^9, 3.953779678362831*^9, 
  3.953787383935255*^9, 3.95378819876301*^9, 3.95378915349708*^9, 
  3.953894274043133*^9, 3.9569115065342407`*^9, 3.956966431300743*^9},
 CellLabel->
  "Out[220]//NumberForm=",ExpressionUUID->"253400fa-05cb-4c4a-9d32-\
76f00a93539e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S9", "=", "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["2", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"k1", "*", 
        FractionBox[
         RowBox[{"ff", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t1", ",", "t2", ",", 
               FractionBox["1", "k1"]}], "]"}], "-", "t1", "-", "t2"}], 
            ")"}]}], "]"}], 
         RowBox[{"t1", " ", "t2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["1", "k2"], ",", 
         FractionBox["25", "128"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k1"], ",", 
         FractionBox["1", "k2"]}], "}"}]}], "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
        FractionBox[
         RowBox[{"h12", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], "]"}], 
         RowBox[{"k1", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", " ", 
          "t2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["1", "k2"], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["2", "k2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k1"], ",", 
         FractionBox["1", "k2"]}], "}"}]}], "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Exp", "[", "EulerGamma", "]"}], "*", "k1", "*", 
        FractionBox[
         RowBox[{"h12", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], "]"}], 
         RowBox[{"k1", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", " ", 
          "t2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["2", "k2"]}], ",", 
         FractionBox["25", "128"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k1"], ",", 
         FractionBox["39", "256"]}], "}"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.953542763613945*^9, 3.953542796685131*^9}, {
   3.9536033790715466`*^9, 3.953603410180988*^9}, {3.953614396555908*^9, 
   3.9536144106809273`*^9}, {3.953614471837162*^9, 3.9536144753841324`*^9}, {
   3.953615110290243*^9, 3.953615117962307*^9}, 3.953615160696535*^9, {
   3.953615264884269*^9, 3.953615265790294*^9}, 3.953675834989618*^9, 
   3.953676326567861*^9, {3.953678212911494*^9, 3.953678213068104*^9}, {
   3.953678854568105*^9, 3.9536788552396183`*^9}, {3.953690441083697*^9, 
   3.953690441224047*^9}, 3.953714862833411*^9, {3.953857056717182*^9, 
   3.9538570576907797`*^9}, {3.953857598082154*^9, 3.953857600767583*^9}, {
   3.953893934070044*^9, 3.953893950848596*^9}, 3.9538939854443073`*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"99d97504-509a-4bb6-a8a2-f8132e29bae6"],

Cell[BoxData["1.382532357898414`"], "Output",
 CellChangeTimes->{3.9538942900389614`*^9, 3.956911522061432*^9, 
  3.9569664469562836`*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"261d3439-522d-8f42-b6a0-ce1cedde6948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S9", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.953614413790298*^9},
 NumberMarks->False,
 CellLabel->
  "In[222]:=",ExpressionUUID->"3f93f273-02f5-684a-9129-69ae14d2f132"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.382532357898414\"\>",
    ShowStringCharacters->False],
   1.382532357898414,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953894290054577*^9, 3.956911522077053*^9, 
  3.95696644697241*^9},
 CellLabel->
  "Out[222]//NumberForm=",ExpressionUUID->"1978bb7b-6a23-3d4b-96aa-\
23c5b3d1f114"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S10", "=", 
  RowBox[{
   RowBox[{
    FractionBox["2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
    RowBox[{"(", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"k1", "*", 
        FractionBox[
         RowBox[{"ff", "[", 
          RowBox[{"k1", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Theta", "[", "t1", "]"}], "-", "t1", "-", "t2"}], 
            ")"}]}], "]"}], 
         RowBox[{"t1", " ", "t2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["25", "128"], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["3", "k1"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k1"], ",", 
         FractionBox["1", "k2"]}], "}"}]}], "]"}], ")"}]}], "+", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"h12", "[", 
         RowBox[{"k1", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "-", "t1", "-", "t2"}], ")"}], "t1", " ", 
         "t2"}]], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["25", "128"], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["3", "k1"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k1"], ",", 
         FractionBox["1.5", "k1"]}], "}"}]}], "]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.953614442196617*^9, 3.953614445197033*^9}, {
   3.953614493399694*^9, 3.95361458521253*^9}, {3.9536146159465313`*^9, 
   3.9536146252591267`*^9}, {3.953614658773302*^9, 3.953614785009537*^9}, {
   3.9536148360245304`*^9, 3.95361483796242*^9}, 3.953675872630347*^9, 
   3.953679067645857*^9, {3.9538570984194317`*^9, 3.953857098672155*^9}, {
   3.953857449323127*^9, 3.953857455632386*^9}, 3.953894001379039*^9, {
   3.9569663047396297`*^9, 3.956966304926918*^9}, {3.9569663992072735`*^9, 
   3.9569664040662556`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"a081289c-9a54-434e-b91e-5ffd691a11b9"],

Cell[BoxData["0.9604572683326614`"], "Output",
 CellChangeTimes->{3.9538942963498135`*^9, 3.956911528325423*^9, 
  3.9569664532689114`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"4774e4a0-39f4-8d44-ab84-d610e9eb0176"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S10", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{{3.956966309963236*^9, 3.9569663100831375`*^9}},
 NumberMarks->False,
 CellLabel->
  "In[224]:=",ExpressionUUID->"901ffa51-d80e-f64c-8c0c-9bbaa41a4abf"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.960457268332661\"\>",
    ShowStringCharacters->False],
   0.9604572683326614,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.953894296365429*^9, 3.9569115283410435`*^9, 
  3.9569664532844925`*^9},
 CellLabel->
  "Out[224]//NumberForm=",ExpressionUUID->"b862663e-3219-5c4a-83c3-\
7c17d84172f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1", "[", "l_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"FF", "[", 
     FractionBox["thetaEps", "Eps"], "]"}], "Eps"], "-", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"ff", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", "t1", "]"}], "-", "t1"}], "Eps"], "]"}], 
       "t1"], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", 
           RowBox[{"t1", ",", "t2"}], "]"}], "-", "t1", "-", "t2"}], "Eps"], 
        "]"}], 
       RowBox[{"t1", " ", "t2"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"ff", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", "t2", 
         "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "Eps", ",", "t2"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.956966170522394*^9},
 CellLabel->
  "In[189]:=",ExpressionUUID->"12db09ff-a2b9-e049-903f-a12461fcc52e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", "[", 
  FractionBox["25", "128"], "]"}]], "Input",
 CellChangeTimes->{{3.956966196995722*^9, 3.956966208475136*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"1cac5b93-fdf2-014f-a605-2340165058a3"],

Cell[BoxData["6.069319445274914`"], "Output",
 CellChangeTimes->{3.956966212615534*^9, 3.956966261099348*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"95c49cf0-759c-d744-997e-406fcc40919c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"6.069319445274914`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[192]:=",ExpressionUUID->"e4e2013a-3ee0-ca44-8ce9-f0d29f1cf3b8"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"6.069319445274914\"\>",
    ShowStringCharacters->False],
   6.069319445274914,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956966264005579*^9},
 CellLabel->
  "Out[192]//NumberForm=",ExpressionUUID->"d3810a6a-bfba-ef49-89ba-\
c0042d521d1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S11", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "*", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"6.069319445274914\"\>",
        ShowStringCharacters->False],
       6.069319445274914,
       AutoDelete->True],
      NumberForm[#, 16]& ]}], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2"}], "t2"], "]"}], 
      RowBox[{"t1", " ", 
       RowBox[{"t2", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["3", "k1"]}], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "t1", ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "t1"}], ")"}]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9569658509640503`*^9, 3.9569658804947796`*^9}, {
  3.956965914057207*^9, 3.956965953743881*^9}, {3.9569660060872173`*^9, 
  3.956966006540077*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"0c8181dd-f1fe-3a4d-a097-815a19fd1151"],

Cell[BoxData["1.3065591849421172`"], "Output",
 CellChangeTimes->{3.956966268567972*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"a70dcc1e-0cd7-ed4d-8bc2-bd3725ebb2b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S11", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[194]:=",ExpressionUUID->"9622cca7-3ea6-0449-b531-81c4e9026aa2"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.306559184942117\"\>",
    ShowStringCharacters->False],
   1.3065591849421172`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9569662708024597`*^9},
 CellLabel->
  "Out[194]//NumberForm=",ExpressionUUID->"a86ad05d-8dfe-1a4e-afa1-\
17b206157d68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S12", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "*", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"6.069319445274914\"\>",
        ShowStringCharacters->False],
       6.069319445274914,
       AutoDelete->True],
      NumberForm[#, 16]& ]}], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2"}], "t2"], "]"}], 
      RowBox[{"t1", " ", 
       RowBox[{"t2", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", 
       FractionBox["1", "k1"], ",", 
       FractionBox["1", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", 
       FractionBox["1", "3"], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "t1"}], ")"}]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.956966013180542*^9, {3.956966050836399*^9, 3.956966059570593*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"7b329d17-34bf-504b-8efa-9a9bf99b1959"],

Cell[BoxData["3.9124355230893557`"], "Output",
 CellChangeTimes->{3.9569662732087574`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"f3024b1e-4902-064d-9926-8e24140749f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S12", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[196]:=",ExpressionUUID->"52ca4d88-2c49-ae45-bb4c-d565d50a8528"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"3.912435523089356\"\>",
    ShowStringCharacters->False],
   3.9124355230893557`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956966274020996*^9},
 CellLabel->
  "Out[196]//NumberForm=",ExpressionUUID->"9b4ff2d7-3e41-1143-b826-\
35b80b35f896"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S13", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "*", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"6.069319445274914\"\>",
        ShowStringCharacters->False],
       6.069319445274914,
       AutoDelete->True],
      NumberForm[#, 16]& ]}], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", 
       FractionBox["1", "k2"], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["3", "k1"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["3", "k1"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "t1"}], ")"}]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.956966117413666*^9, 3.9569661392416325`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"67be2e3b-13c3-cb46-a4f5-479f471d3145"],

Cell[BoxData["2.8350861016936713`"], "Output",
 CellChangeTimes->{3.9569662763961716`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"8b06d52f-3eee-c340-8465-8b292bf9baed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S13", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[198]:=",ExpressionUUID->"01e6f7bf-7d4e-be43-bbde-d2c2720ae187"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"2.835086101693671\"\>",
    ShowStringCharacters->False],
   2.8350861016936713`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956966277442856*^9},
 CellLabel->
  "Out[198]//NumberForm=",ExpressionUUID->"0be0406f-5a8f-034a-8b3e-\
872c4fa6a512"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S14", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "t1"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", 
            RowBox[{"2", "t2"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", "t2", "+", 
            RowBox[{"2", "t3"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", "t2", "+", "t3", "+", 
            RowBox[{"2", "t4"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}], "]"}], "*", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"FF", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
             "t2", "-", "t3", "-", "t4"}], "t4"], "]"}], 
          RowBox[{"t1", " ", "t2", " ", "t3", " ", 
           RowBox[{"t4", "^", "2"}]}]]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "*", 
           TagBox[
            InterpretationBox[
             StyleBox["\<\"6.069319445274914\"\>",
              ShowStringCharacters->False],
             6.069319445274914,
             AutoDelete->True],
            NumberForm[#, 16]& ]}], 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"\[Omega]1", "[", 
           FractionBox[
            RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t3"], 
           "]"}], 
          RowBox[{"t1", " ", "t2", " ", 
           RowBox[{"t3", "^", "2"}], " ", "t4"}]]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"!", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "t1"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", 
             RowBox[{"2", "t2"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "+", 
             RowBox[{"2", "t3"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "+", "t3", "+", 
             RowBox[{"2", "t4"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}]}], "]"}], 
      "*", 
      FractionBox[
       RowBox[{"2", "*", 
        TagBox[
         InterpretationBox[
          StyleBox["\<\"6.069319445274914\"\>",
           ShowStringCharacters->False],
          6.069319445274914,
          AutoDelete->True],
         NumberForm[#, 16]& ]}], 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
      FractionBox[
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t3"], 
        "]"}], 
       RowBox[{"t1", " ", "t2", " ", 
        RowBox[{"t3", "^", "2"}], " ", "t4"}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "k1"], ",", 
      FractionBox["1", "k2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", 
      FractionBox["1", "k1"], ",", "t1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", 
      FractionBox["1", "k1"], ",", "t2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", 
      FractionBox["1", "k1"], ",", "t3"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
    ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948955215160372*^9, 3.948955217997445*^9}, {
   3.948955379367679*^9, 3.948955503849808*^9}, {3.948955546779556*^9, 
   3.948955568993071*^9}, 3.948955616929621*^9, 3.948955663783002*^9, {
   3.948955695453122*^9, 3.948955762504792*^9}, {3.948955807062209*^9, 
   3.948955808619526*^9}, {3.948963342080099*^9, 3.948963367373266*^9}, {
   3.94896376772932*^9, 3.94896376804219*^9}, {3.948963847242127*^9, 
   3.9489638789329*^9}, {3.948963951211635*^9, 3.948964000060534*^9}, 
   3.948964898380601*^9, {3.9535344101213636`*^9, 3.953534441603092*^9}, {
   3.953534871314413*^9, 3.953534873376675*^9}, {3.953543186178351*^9, 
   3.953543207649581*^9}, 3.953614875993786*^9, {3.9569662292403793`*^9, 
   3.9569662293341064`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"1cccb2c6-877a-4742-a5ce-42d44f3ff059"],

Cell[BoxData["0.1935019824660735769`8."], "Output",
 CellChangeTimes->{3.953545483641979*^9, 3.953603708290184*^9, 
  3.953603821305937*^9, 3.9536150430086308`*^9, 3.953675983739713*^9, 
  3.9536764576746597`*^9, 3.953678547454529*^9, 3.9536794079508343`*^9, 
  3.9536907362176914`*^9, 3.9537151351205063`*^9, 3.953759069355353*^9, 
  3.953760322346714*^9, 3.9537610542792435`*^9, 3.95377176831259*^9, 
  3.9537726966571484`*^9, 3.95377387434466*^9, 3.9537774328380184`*^9, 
  3.953779735460911*^9, 3.953787444157715*^9, 3.953788256610939*^9, 
  3.9537892114387417`*^9, 3.95389431137714*^9, 3.9569115431184387`*^9, 
  3.9569663073018246`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"1473327c-a136-5f48-a15e-c2ee80e1cb10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S15", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "t4"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", 
            RowBox[{"2", "t3"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", "t3", "+", 
            RowBox[{"2", "t2"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", "t3", "+", "t2", "+", 
            RowBox[{"2", "t1"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}]}], ")"}], "]"}], "*", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["2", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"FF", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}], "-", "t1", "-", 
             "t2", "-", "t3", "-", "t4"}], "t1"], "]"}], 
          RowBox[{
           RowBox[{"t1", "^", "2"}], " ", "t2", " ", "t3", " ", "t4"}]]}], 
        ",", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "*", 
           TagBox[
            InterpretationBox[
             StyleBox["\<\"6.069319445274914\"\>",
              ShowStringCharacters->False],
             6.069319445274914,
             AutoDelete->True],
            NumberForm[#, 16]& ]}], 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"\[Omega]1", "[", 
           FractionBox[
            RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t2"], 
           "]"}], 
          RowBox[{"t1", "  ", 
           RowBox[{"t2", "^", "2"}], " ", "t3", " ", "t4"}]]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"!", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "t4"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", 
             RowBox[{"2", "t3"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", "t3", "+", 
             RowBox[{"2", "t2"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", "t3", "+", "t2", "+", 
             RowBox[{"2", "t1"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}]}], ")"}]}], "]"}], 
      "*", 
      FractionBox[
       RowBox[{"2", "*", 
        TagBox[
         InterpretationBox[
          StyleBox["\<\"6.069319445274914\"\>",
           ShowStringCharacters->False],
          6.069319445274914,
          AutoDelete->True],
         NumberForm[#, 16]& ]}], 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
      FractionBox[
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t2"], 
        "]"}], 
       RowBox[{"t1", "  ", 
        RowBox[{"t2", "^", "2"}], " ", "t3", " ", "t4"}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "k1"], ",", 
      FractionBox["1", "k2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox["1", "k2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox["1", "k2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", 
      FractionBox["1", "k2"], ",", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["2", "k1"], "-", " ", "t3"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
    ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948995823078252*^9, 3.948995922528107*^9}, {
   3.948996035991968*^9, 3.948996073502808*^9}, {3.953534406933406*^9, 
   3.953534407802227*^9}, {3.953534448921687*^9, 3.9535344593557453`*^9}, {
   3.953534877798289*^9, 3.953534879189293*^9}, {3.953543189573971*^9, 
   3.953543227487866*^9}, 3.953614878290398*^9, {3.9569662331155148`*^9, 
   3.956966233255953*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"4cfb282f-bce1-4856-aac2-3d98fc35a9c6"],

Cell[BoxData["0.1836102905953584272`8."], "Output",
 CellChangeTimes->{3.953545490392189*^9, 3.953603716618416*^9, 
  3.953603827921589*^9, 3.95361509305599*^9, 3.953676177505247*^9, 
  3.953676569402558*^9, 3.953678611988638*^9, 3.953679416058603*^9, 
  3.953690753526766*^9, 3.953715172331896*^9, 3.953759107800871*^9, 
  3.9537603549496384`*^9, 3.953761084726343*^9, 3.953771792557794*^9, 
  3.953772728432112*^9, 3.953773958593619*^9, 3.95377747048682*^9, 
  3.9537797630804443`*^9, 3.953787466700131*^9, 3.953788282746393*^9, 
  3.9537892350278263`*^9, 3.953894323655182*^9, 3.95691155564642*^9, 
  3.9569663198797703`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"83418e2d-0365-5a4c-84eb-0dbebb916afa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", "S1"}], "+", "S2", "-", 
    RowBox[{"2", "S3"}], "-", "S4", "-", "S5", "-", "S6", "-", "S7", "+", 
    "S8", "+", "S9", "+", "S10", "-", 
    RowBox[{"2", "S11"}], "-", "S12", "-", "S13", "-", "S14", "-", "S15"}], 
   ")"}], "/", "4"}]], "Input",
 CellChangeTimes->{{3.953714906973976*^9, 3.953714907958849*^9}, {
  3.953894039011358*^9, 3.9538940406923456`*^9}, {3.956966237927641*^9, 
  3.956966245677658*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"3806a390-b3e2-ec44-8195-cfcdf4d36626"],

Cell[BoxData["1.9728182870748967`"], "Output",
 CellChangeTimes->{3.953715172347519*^9, 3.953759107832115*^9, 
  3.9537603549808826`*^9, 3.9537610847419662`*^9, 3.953771792589037*^9, 
  3.953772728447735*^9, 3.953773958609238*^9, 3.9537774705180664`*^9, 
  3.9537797630960674`*^9, 3.953787466731376*^9, 3.953788282762018*^9, 
  3.953789235043445*^9, 3.953894323686447*^9, 3.95393101863344*^9, 
  3.956911863422926*^9, 3.9569664607373657`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"90273b2a-c37e-364e-b683-1ed3c7a7610f"]
}, Open  ]]
},
WindowSize->{1092.75, 540},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f55f774d-80e2-264e-9681-23855ce9ae4f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4403, 132, 257, "Input",ExpressionUUID->"714fb767-4638-be4d-80b7-cdcff0f1df48"],
Cell[4964, 154, 10057, 247, 1151, "Input",ExpressionUUID->"bff73ddc-6b28-4440-aa81-2fd4058a9e05"],
Cell[15024, 403, 5279, 135, 303, "Input",ExpressionUUID->"80734161-a77c-ba46-a271-7d144b388e0e"],
Cell[20306, 540, 2328, 65, 195, "Input",ExpressionUUID->"23399df1-3855-4ac4-9b29-40ccc1c778dc"],
Cell[CellGroupData[{
Cell[22659, 609, 510, 12, 57, "Input",ExpressionUUID->"c7e1f433-d953-5848-84d4-1b6a3acaa6d0"],
Cell[23172, 623, 248, 5, 32, "Output",ExpressionUUID->"4b74698f-3ab8-2b4e-b128-b58244300689"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23457, 633, 192, 5, 28, "Input",ExpressionUUID->"fae029fb-7300-1748-93a0-30fb5a9c098c"],
Cell[23652, 640, 389, 12, 46, "Output",ExpressionUUID->"69779c5e-0759-1244-8faa-62cf2b5169e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24078, 657, 479, 11, 57, "Input",ExpressionUUID->"04d6eab8-0540-294c-ba04-bf82e15f4a91"],
Cell[24560, 670, 219, 4, 32, "Output",ExpressionUUID->"00abd14d-59f8-5b42-9325-495504ab9e94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24816, 679, 192, 5, 28, "Input",ExpressionUUID->"e02edf9a-9238-f44c-a255-96d6c19ea036"],
Cell[25011, 686, 389, 12, 46, "Output",ExpressionUUID->"7da5d580-4d61-fb46-bea2-b124134a7a31"]
}, Open  ]],
Cell[25415, 701, 4720, 128, 423, "Input",ExpressionUUID->"009c2576-ac3e-9c46-a0ac-bfdfe4e91bdd"],
Cell[CellGroupData[{
Cell[30160, 833, 338, 8, 28, "Input",ExpressionUUID->"5b06fc1a-1374-9146-8a4f-bbfcdd497f7f"],
Cell[30501, 843, 3219, 55, 147, "Output",ExpressionUUID->"c0b6a938-42ed-af42-b07b-3673a84b00bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33757, 903, 5499, 139, 442, "Input",ExpressionUUID->"45fd0c23-7fd2-4be2-87a8-6effbc3010e5"],
Cell[39259, 1044, 752, 12, 32, "Output",ExpressionUUID->"90684cca-df27-9f4e-a4b1-fec0e0bd1c59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40048, 1061, 192, 5, 28, "Input",ExpressionUUID->"ab3df26b-b78c-3342-a878-4cdeac7ba67e"],
Cell[40243, 1068, 876, 19, 46, "Output",ExpressionUUID->"1690c4dd-1c6e-4944-97b9-3d4df8197143"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41156, 1092, 2734, 78, 277, "Input",ExpressionUUID->"58b022fe-e6b9-4ad0-8300-6dc1e07234b3"],
Cell[43893, 1172, 669, 10, 32, "Output",ExpressionUUID->"8c4bf4ac-7d82-5a4d-ac28-21d6b8efe5b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44599, 1187, 192, 5, 28, "Input",ExpressionUUID->"b41224f1-6c0d-8248-9f44-41afe1bc7107"],
Cell[44794, 1194, 825, 18, 46, "Output",ExpressionUUID->"ddc86bc9-f094-b641-bbca-c9f9d7f31bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45656, 1217, 1726, 51, 209, "Input",ExpressionUUID->"2d8fff2f-746d-4e2a-b2aa-ecb1c900488e"],
Cell[47385, 1270, 715, 11, 32, "Output",ExpressionUUID->"c84af600-7bf5-f940-a951-fb82abb016b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48137, 1286, 192, 5, 28, "Input",ExpressionUUID->"4f26ce8b-f673-3d48-9545-5c13a838a0db"],
Cell[48332, 1293, 888, 19, 46, "Output",ExpressionUUID->"ddff5542-604a-634c-83b1-4dcb2ac0e825"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49257, 1317, 1008, 25, 57, "Input",ExpressionUUID->"0e585f1c-c913-4456-8dbd-c4dd693c100c"],
Cell[50268, 1344, 718, 11, 32, "Output",ExpressionUUID->"428162d1-3178-5e44-ac37-d440480b4382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51023, 1360, 258, 6, 28, "Input",ExpressionUUID->"87ba2ac2-1976-0f4d-b675-9715c2454f60"],
Cell[51284, 1368, 876, 19, 46, "Output",ExpressionUUID->"eebfbc07-9177-5849-826e-45009f851d9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52197, 1392, 2739, 79, 277, "Input",ExpressionUUID->"bfd020f7-290a-404a-b430-6ef65e2cdddc"],
Cell[54939, 1473, 494, 8, 32, "Output",ExpressionUUID->"0259b7b5-c209-3b4a-9314-1677137d2906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55470, 1486, 263, 6, 28, "Input",ExpressionUUID->"3c316047-9a26-344f-9108-8423c0f9e88a"],
Cell[55736, 1494, 807, 18, 46, "Output",ExpressionUUID->"585eaab0-4837-bc4e-a880-c589292a5f85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56580, 1517, 2127, 53, 151, "Input",ExpressionUUID->"e7aa394c-7b0b-47f7-9ab3-59f24b50f40d"],
Cell[58710, 1572, 748, 12, 32, "Output",ExpressionUUID->"29ad1867-dab2-3f47-a68d-7faa0395a4d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59495, 1589, 236, 6, 28, "Input",ExpressionUUID->"65c8cbcb-3417-dd43-9c10-ac8473b34833"],
Cell[59734, 1597, 853, 18, 46, "Output",ExpressionUUID->"253400fa-05cb-4c4a-9d32-76f00a93539e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60624, 1620, 3403, 89, 258, "Input",ExpressionUUID->"99d97504-509a-4bb6-a8a2-f8132e29bae6"],
Cell[64030, 1711, 221, 4, 32, "Output",ExpressionUUID->"261d3439-522d-8f42-b6a0-ce1cedde6948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64288, 1720, 234, 6, 28, "Input",ExpressionUUID->"3f93f273-02f5-684a-9129-69ae14d2f132"],
Cell[64525, 1728, 382, 12, 46, "Output",ExpressionUUID->"1978bb7b-6a23-3d4b-96aa-23c5b3d1f114"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64944, 1745, 2262, 62, 110, "Input",ExpressionUUID->"a081289c-9a54-434e-b91e-5ffd691a11b9"],
Cell[67209, 1809, 222, 4, 32, "Output",ExpressionUUID->"4774e4a0-39f4-8d44-ab84-d610e9eb0176"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67468, 1818, 261, 6, 28, "Input",ExpressionUUID->"901ffa51-d80e-f64c-8c0c-9bbaa41a4abf"],
Cell[67732, 1826, 388, 12, 46, "Output",ExpressionUUID->"b862663e-3219-5c4a-83c3-7c17d84172f6"]
}, Open  ]],
Cell[68135, 1841, 2208, 63, 195, "Input",ExpressionUUID->"12db09ff-a2b9-e049-903f-a12461fcc52e"],
Cell[CellGroupData[{
Cell[70368, 1908, 228, 5, 45, "Input",ExpressionUUID->"1cac5b93-fdf2-014f-a605-2340165058a3"],
Cell[70599, 1915, 192, 3, 32, "Output",ExpressionUUID->"95c49cf0-759c-d744-997e-406fcc40919c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70828, 1923, 208, 5, 28, "Input",ExpressionUUID->"e4e2013a-3ee0-ca44-8ce9-f0d29f1cf3b8"],
Cell[71039, 1930, 336, 11, 46, "Output",ExpressionUUID->"d3810a6a-bfba-ef49-89ba-c0042d521d1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71412, 1946, 1216, 37, 57, "Input",ExpressionUUID->"0c8181dd-f1fe-3a4d-a097-815a19fd1151"],
Cell[72631, 1985, 171, 3, 32, "Output",ExpressionUUID->"a70dcc1e-0cd7-ed4d-8bc2-bd3725ebb2b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72839, 1993, 193, 5, 28, "Input",ExpressionUUID->"9622cca7-3ea6-0449-b531-81c4e9026aa2"],
Cell[73035, 2000, 340, 11, 46, "Output",ExpressionUUID->"a86ad05d-8dfe-1a4e-afa1-17b206157d68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73412, 2016, 1106, 35, 57, "Input",ExpressionUUID->"7b329d17-34bf-504b-8efa-9a9bf99b1959"],
Cell[74521, 2053, 173, 3, 32, "Output",ExpressionUUID->"f3024b1e-4902-064d-9926-8e24140749f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74731, 2061, 193, 5, 28, "Input",ExpressionUUID->"52ca4d88-2c49-ae45-bb4c-d565d50a8528"],
Cell[74927, 2068, 338, 11, 46, "Output",ExpressionUUID->"9b4ff2d7-3e41-1143-b826-35b80b35f896"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75302, 2084, 1141, 36, 47, "Input",ExpressionUUID->"67be2e3b-13c3-cb46-a4f5-479f471d3145"],
Cell[76446, 2122, 173, 3, 32, "Output",ExpressionUUID->"8b06d52f-3eee-c340-8465-8b292bf9baed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76656, 2130, 193, 5, 28, "Input",ExpressionUUID->"01e6f7bf-7d4e-be43-bbde-d2c2720ae187"],
Cell[76852, 2137, 338, 11, 46, "Output",ExpressionUUID->"0be0406f-5a8f-034a-8b3e-872c4fa6a512"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77227, 2153, 5351, 140, 237, "Input",ExpressionUUID->"1cccb2c6-877a-4742-a5ce-42d44f3ff059"],
Cell[82581, 2295, 725, 11, 32, "Output",ExpressionUUID->"1473327c-a136-5f48-a15e-c2ee80e1cb10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83343, 2311, 5103, 140, 265, "Input",ExpressionUUID->"4cfb282f-bce1-4856-aac2-3d98fc35a9c6"],
Cell[88449, 2453, 711, 11, 32, "Output",ExpressionUUID->"83418e2d-0365-5a4c-84eb-0dbebb916afa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89197, 2469, 565, 13, 28, "Input",ExpressionUUID->"3806a390-b3e2-ec44-8195-cfcdf4d36626"],
Cell[89765, 2484, 525, 8, 32, "Output",ExpressionUUID->"90273b2a-c37e-364e-b683-1ed3c7a7610f"]
}, Open  ]]
}
]
*)



==> anc/_TwinPrime_II.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59560,       1749]
NotebookOptionsPosition[     52629,       1620]
NotebookOutlinePosition[     53037,       1636]
CellTagsIndexPosition[     52994,       1633]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SelbT", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eps", "=", 
   RowBox[{"1", "/", "500"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"thetaEps", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"4", "SelbT"}]}], ")"}], "-", 
     RowBox[{"Eps", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", "-", 
     RowBox[{"6", "SelbT"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Theta", "[", "t_", "]"}], "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "-", 
           RowBox[{"2", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "SelbT"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutoff", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"x", "*", 
    RowBox[{"Boole", "[", 
     RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"width", "[", 
    RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"Max", "[", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"4", "SelbT"}]}], ")"}], "-", 
           RowBox[{"v", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", "SelbT"}]}], ")"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", "u"}]}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}], "/", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Theta", "[", "t", "]"}], ",", 
     RowBox[{"Theta", "[", "u", "]"}], ",", 
     RowBox[{"Theta", "[", 
      RowBox[{"t", "+", "u"}], "]"}], ",", 
     RowBox[{"Theta", "[", 
      RowBox[{"t", "+", "u", "+", "v"}], "]"}], ",", 
     RowBox[{"cutoff", "[", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"u", "+", "v"}], "]"}], ",", 
       RowBox[{
        RowBox[{"2", "t"}], "+", "u", "+", "v"}]}], "]"}], ",", 
     RowBox[{"cutoff", "[", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"t", "+", "v"}], "]"}], ",", 
       RowBox[{"t", "+", 
        RowBox[{"2", "u"}], "+", "v"}]}], "]"}], ",", 
     RowBox[{"width", "[", 
      RowBox[{"t", ",", "u", ",", "v"}], "]"}], ",", 
     RowBox[{"width", "[", 
      RowBox[{"u", ",", "t", ",", "v"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ThetaEps", "[", 
    RowBox[{"t_", ",", "u_"}], "]"}], "=", 
   RowBox[{"Theta", "[", 
    RowBox[{"t", ",", "u", ",", "Eps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ThetaEps", "[", "t_", "]"}], "=", 
   RowBox[{"Theta", "[", 
    RowBox[{"t", ",", "Eps", ",", "Eps"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thEta", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", "Eps"}], ")"}], "/", "5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Theta2", "[", "t_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", "1"}], ")"}], "/", "2"}], ",", 
         RowBox[{"t", "\[LessEqual]", " ", 
          RowBox[{"1", "/", "5"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "t"}], ")"}], "/", "3"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "5"}], "<", "t"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"4", "/", "7"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Theta2", "[", 
    RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", "v"}], ")"}], "/", "5"}], ",", 
     RowBox[{"Theta2", "[", "t", "]"}], ",", 
     RowBox[{"Theta2", "[", "u", "]"}], ",", 
     RowBox[{"Theta2", "[", 
      RowBox[{"v", "+", "u"}], "]"}], ",", 
     RowBox[{"Theta2", "[", 
      RowBox[{"t", "+", "v"}], "]"}], ",", 
     RowBox[{"Theta2", "[", 
      RowBox[{"t", "+", "u"}], "]"}], ",", 
     RowBox[{"Theta2", "[", 
      RowBox[{"t", "+", "u", "+", "v"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "inumr"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "eincr"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.956884228398383*^9, 3.9568842989126043`*^9}, {
   3.9568954686563673`*^9, 3.956895468858082*^9}, {3.9568955084124203`*^9, 
   3.956895508644263*^9}, {3.95689582552236*^9, 3.956895853147541*^9}, 
   3.9568963530225735`*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"98cd20c9-7bc5-4b67-833c-2aea8bf6a4ce"],

Cell[BoxData[
 FractionBox["2497", "4000"]], "Output",
 CellChangeTimes->{{3.956895831272415*^9, 3.956895855382065*^9}, 
   3.956896355444202*^9, 3.956955332147482*^9, 3.956972582784605*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"1e013149-7fde-5c4e-8670-320d50c71ee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "thetaEps", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[167]:=",ExpressionUUID->"b2d4c59d-542d-cc4e-92a7-021027e76bf4"],

Cell[BoxData["0.62425`"], "Output",
 CellChangeTimes->{3.95689635930394*^9, 3.956955345210041*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"25f2a5b2-8594-8440-aa14-057242c2fd85"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5612", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5617", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->
  "In[167]:=",ExpressionUUID->"ea5b2bb1-a2be-4982-9017-eea57c0ab380"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "l_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"ff", "[", 
     FractionBox["thetaEps", "Eps"], "]"}], "Eps"], "-", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", "t1", "]"}], "-", "t1"}], "Eps"], "]"}], 
       "t1"], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"ff", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", 
           RowBox[{"t1", ",", "t2"}], "]"}], "-", "t1", "-", "t2"}], "Eps"], 
        "]"}], 
       RowBox[{"t1", " ", "t2"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"FF", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", "t2", 
         "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "Eps", ",", "t2"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[172]:=",ExpressionUUID->"78259147-ece4-4689-828e-18d86f7a5ffa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime1", "=", 
  FractionBox[
   RowBox[{"G", "[", 
    FractionBox["1", "12"], "]"}], 
   RowBox[{"Exp", "[", "EulerGamma", "]"}]]}]], "Input",
 CellChangeTimes->{{3.925327025498514*^9, 3.925327032842152*^9}, {
  3.956887988448923*^9, 3.956888011445023*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"c0652e7e-7af5-42e5-b801-79c06e2ea9a5"],

Cell[BoxData["6.737439446319414`"], "Output",
 CellChangeTimes->{
  3.925327052607592*^9, 3.925378126855011*^9, 3.956897128928583*^9, {
   3.956955362944111*^9, 3.956955381693695*^9}, {3.956972715439163*^9, 
   3.9569727338609047`*^9}},
 CellLabel->
  "Out[175]=",ExpressionUUID->"4b7baa10-f6b5-e24f-a70a-2e8b95c76d35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[176]:=",ExpressionUUID->"b75272c5-e5f7-e34a-97ab-5653c253848e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"6.737439446319414\"\>",
    ShowStringCharacters->False],
   6.737439446319414,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956897238288006*^9, 3.956955381709596*^9, 
  3.9569727338765182`*^9},
 CellLabel->
  "Out[176]//NumberForm=",ExpressionUUID->"0e48963f-73e4-b047-917a-\
492b1f44aa5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime2", "=", 
  FractionBox[
   RowBox[{"G", "[", 
    FractionBox["1", "7.2"], "]"}], 
   RowBox[{"Exp", "[", "EulerGamma", "]"}]]}]], "Input",
 CellChangeTimes->{{3.92532704176416*^9, 3.925327044279663*^9}, {
  3.956887994489452*^9, 3.956888014155954*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"47016be1-f46d-4977-9d55-dab5c90c587b"],

Cell[BoxData["4.011646639967324`"], "Output",
 CellChangeTimes->{3.925327126094057*^9, 3.925378247152079*^9, 
  3.956897234725464*^9, 3.9569554546615067`*^9, 3.956972807375536*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"a13da79f-f8b7-0f48-903f-341d0e7ca2d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime2", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[178]:=",ExpressionUUID->"e221c395-b5be-d945-99a6-f95909501ae7"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"4.011646639967324\"\>",
    ShowStringCharacters->False],
   4.011646639967324,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956897240334858*^9, 3.956955454677528*^9, 
  3.95697280739114*^9},
 CellLabel->
  "Out[178]//NumberForm=",ExpressionUUID->"40e71742-9735-3d44-b95a-\
8ff8482ac2de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k3", "=", "105"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sprime3", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"12", "*", 
         FractionBox[
          RowBox[{"ff", "[", 
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Theta", "[", 
               RowBox[{"t1", ",", "t2", ",", 
                FractionBox["1", "12"]}], "]"}], "-", "t1", "-", "t2"}], 
             ")"}]}], "]"}], 
          RowBox[{"t1", " ", "t2"}]]}], ",", 
        RowBox[{
         RowBox[{"k3", "*", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"t1", " ", "t2"}]], 
           RowBox[{"ff", "[", 
            RowBox[{"k3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", 
                 FractionBox["1", "k3"]}], "]"}], "-", "t1", "-", "t2"}], 
              ")"}]}], "]"}]}]}], "-", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"FF", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
               "t2", "-", "t3"}], "t3"], "]"}], 
            RowBox[{"t1", " ", "t2", " ", 
             RowBox[{"t3", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", 
             FractionBox["1", "k3"], ",", 
             FractionBox["1", "12"]}], "}"}], ",", 
           RowBox[{"Method", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
              
              RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
             "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "12"], ",", 
        FractionBox["1", "7.2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", 
        FractionBox["1", "12"], ",", "t1"}], "}"}]}], "]"}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.956888227005701*^9, {3.956888292874926*^9, 3.956888437860263*^9}, {
   3.956888477455422*^9, 3.956888477598301*^9}, {3.956888527643874*^9, 
   3.956888541927796*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"6dcbefeb-6d87-4e86-8afc-0fcde87435c5"],

Cell[BoxData["0.8751940939993498`"], "Output",
 CellChangeTimes->{3.95689733317634*^9, 3.956900900597891*^9, 
  3.956955494942276*^9, 3.9569728480001698`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"b55d1f35-3b2f-c546-9e5d-028e6fa6c726"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime3", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[181]:=",ExpressionUUID->"3a38a40b-ccac-0142-b9de-71b2ee3cd12b"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.87519409399935\"\>",
    ShowStringCharacters->False],
   0.8751940939993498,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956900807037943*^9, 3.956901838272537*^9, 
  3.9569554949582224`*^9, 3.9569728480157013`*^9},
 CellLabel->
  "Out[181]//NumberForm=",ExpressionUUID->"87b80652-ecd2-5d47-8c40-\
4bbd830a6985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k4", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sprime4", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"12", "*", 
         FractionBox[
          RowBox[{"ff", "[", 
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Theta", "[", 
               RowBox[{"t1", ",", "t2", ",", 
                FractionBox["1", "12"]}], "]"}], "-", "t1", "-", "t2"}], 
             ")"}]}], "]"}], 
          RowBox[{"t1", " ", "t2"}]]}], ",", 
        RowBox[{
         RowBox[{"k4", "*", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"t1", " ", "t2"}]], 
           RowBox[{"ff", "[", 
            RowBox[{"k4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", 
                 FractionBox["1", "k4"]}], "]"}], "-", "t1", "-", "t2"}], 
              ")"}]}], "]"}]}]}], "-", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"FF", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
               "t2", "-", "t3"}], "t3"], "]"}], 
            RowBox[{"t1", " ", "t2", " ", 
             RowBox[{"t3", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", 
             FractionBox["1", "k4"], ",", 
             FractionBox["1", "12"]}], "}"}], ",", 
           RowBox[{"Method", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
              
              RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
             "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "7.2"], ",", 
        FractionBox["1", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", 
        FractionBox["1", "12"], ",", 
        FractionBox["1", "7.2"]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.956888454626815*^9, 3.956888475327681*^9}, {
   3.95688855106616*^9, 3.956888576366946*^9}, 3.9569008501629486`*^9, 
   3.95695525310375*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"fa25ef41-b16d-4cac-ba5f-e9ebffdf306e"],

Cell[BoxData["1.9172125527930959`"], "Output",
 CellChangeTimes->{3.956897914324775*^9, 3.956901486139084*^9, 
  3.95695597716415*^9, 3.9569733347598114`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"cd100da3-e8fe-a742-9ad4-f59c8356023f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime4", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.9569008619911995`*^9},
 NumberMarks->False,
 CellLabel->
  "In[184]:=",ExpressionUUID->"c774dbe6-28ce-3b47-9416-e18c969a5172"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.917212552793096\"\>",
    ShowStringCharacters->False],
   1.9172125527930959`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.95690080958485*^9, 3.956901835647354*^9, 
  3.9569559771797705`*^9, 3.9569733347754326`*^9},
 CellLabel->
  "Out[184]//NumberForm=",ExpressionUUID->"f5c4ed8d-56b3-3844-8032-\
b826d0959518"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime5", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"12", "*", 
       FractionBox[
        RowBox[{"ff", "[", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Theta", "[", "t2", "]"}], "-", "t1", "-", "t2"}], 
           ")"}]}], "]"}], 
        RowBox[{"t1", " ", "t2"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "12"], ",", 
        FractionBox["1", "7.2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", 
        FractionBox["1", "4"], ",", 
        RowBox[{"Min", "[", 
         RowBox[{
          FractionBox["2", "7"], ",", 
          RowBox[{
           FractionBox["17", "42"], "-", "t1"}]}], "]"}]}], "}"}]}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.956888602085366*^9, 3.956888702546908*^9}, 
   3.956955250472867*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"f8462795-971f-47bc-9ae6-c8f4cadea1eb"],

Cell[BoxData["0.2828265826511835`"], "Output",
 CellChangeTimes->{3.956897914465372*^9, 3.956955977226627*^9, 
  3.956973334806673*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"660b3a3d-f930-c943-8158-632249e78b7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime5", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[186]:=",ExpressionUUID->"5860719c-b5ad-6841-bbcb-3a8ec9772b70"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.2828265826511835\"\>",
    ShowStringCharacters->False],
   0.2828265826511835,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956900796537945*^9, 3.956955977242256*^9, 
  3.9569733348222904`*^9},
 CellLabel->
  "Out[186]//NumberForm=",ExpressionUUID->"b9c56dea-7c4e-3548-b90a-\
aac836f50ce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k6", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sprime6", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"12", "*", 
         FractionBox[
          RowBox[{"FF", "[", 
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Theta", "[", 
               RowBox[{"t1", ",", 
                FractionBox["1", "12"], ",", 
                FractionBox["1", "12"]}], "]"}], "-", "t1"}], ")"}]}], "]"}], 
          "t1"]}], ",", 
        RowBox[{
         RowBox[{"k6", "*", 
          FractionBox[
           RowBox[{"FF", "[", 
            RowBox[{"k6", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", 
                 FractionBox["1", "k6"], ",", 
                 FractionBox["1", "k6"]}], "]"}], "-", "t1"}], ")"}]}], "]"}],
            "t1"]}], "-", 
         RowBox[{"k6", "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"ff", "[", 
              RowBox[{"k6", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Theta", "[", 
                  RowBox[{"t1", ",", "t2", ",", 
                   FractionBox["1", "k6"]}], "]"}], "-", "t1", "-", "t2"}], 
                ")"}]}], "]"}], 
             RowBox[{"t1", " ", "t2"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", 
              FractionBox["1", "k6"], ",", 
              FractionBox["1", "12"]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"FF", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Theta", "[", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
               "t2", "-", "t3"}], "t3"], "]"}], 
            RowBox[{"t1", " ", "t2", " ", 
             RowBox[{"t3", "^", "2"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"t2", ",", 
             FractionBox["1", "k6"], ",", 
             FractionBox["1", "12"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t3", ",", 
             FractionBox["1", "k6"], ",", "t2"}], "}"}], ",", 
           RowBox[{"Method", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
              RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
              
              RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
             "}"}]}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", 
        FractionBox["1", "12"], ",", 
        FractionBox["1", "4"]}], "}"}]}], "]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.956888859572497*^9, 3.956889005877652*^9}, 
   3.956955246033208*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"d058bc3e-7aab-461f-8e9a-c2fa9435ff2c"],

Cell[BoxData["7.410928898411576`"], "Output",
 CellChangeTimes->{3.956897958972138*^9, 3.956955984318527*^9, 
  3.956973341914192*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"772ebc6e-0dcc-e14f-aabd-b1c65fa1a4da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime6", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[189]:=",ExpressionUUID->"87848579-6da7-db43-b8b3-ce27646dd49f"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"7.410928898411576\"\>",
    ShowStringCharacters->False],
   7.410928898411576,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956900818131708*^9, 3.9569559843341455`*^9, 
  3.9569733419298096`*^9},
 CellLabel->
  "Out[189]//NumberForm=",ExpressionUUID->"24ba6849-aae2-354b-b306-\
80a02379257a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k7", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sprime7", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"k7", "*", 
        FractionBox[
         RowBox[{"FF", "[", 
          RowBox[{"k7", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Theta", "[", "t1", "]"}], "-", "t1"}], ")"}]}], "]"}], 
         "t1"]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["1", "4"], ",", 
         FractionBox["2", "7"]}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"ff", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"Theta", "[", "t1", "]"}], "-", "t1", "-", "t2"}], "t2"], 
         "]"}], 
        RowBox[{"t1", " ", 
         RowBox[{"t2", "^", "2"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         FractionBox["1", "4"], ",", 
         FractionBox["2", "7"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", 
         FractionBox["1", "k7"], ",", 
         FractionBox["1", "12"]}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.956889042407865*^9, 3.956889204063311*^9}, {
  3.956955239355341*^9, 3.956955243954474*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"1b2d4a6a-76b1-40ad-84bd-eb9c8d4c8ccb"],

Cell[BoxData["0.92527062955525930809386601711620744433`13.096760151057486"], \
"Output",
 CellChangeTimes->{3.956897959112734*^9, 3.956955984412254*^9, 
  3.956973341992298*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"b473940a-ab56-234c-b2ff-a33fd35cce48"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sprime9", "=", "0.111039"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sprime10", "=", "1.169696"}], ";"}]}], "Input",
 CellChangeTimes->{{3.925331712522753*^9, 3.925331773944199*^9}, {
  3.925377564926962*^9, 3.925377575880018*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"ac2abc93-f427-49d0-8397-8701926016a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "[", "l_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"FF", "[", 
     FractionBox["thetaEps", "Eps"], "]"}], "Eps"], "-", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"ff", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", "t1", "]"}], "-", "t1"}], "Eps"], "]"}], 
       "t1"], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "Eps"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"ThetaEps", "[", 
           RowBox[{"t1", ",", "t2"}], "]"}], "-", "t1", "-", "t2"}], "Eps"], 
        "]"}], 
       RowBox[{"t1", " ", "t2"}]], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"ff", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", "t2", 
         "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "Eps", ",", "t1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "Eps", ",", "t2"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.956956653255472*^9, 3.9569566760206375`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"7309a0bc-f55f-a449-a8bd-8dfb0b6ff0b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"G2", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0.05", ",", "0.25", ",", "0.01"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9569566849738007`*^9, 3.9569567078952923`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"c9fa4956-9c4b-a043-a821-e1d30dda5ed2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "19.999983493607488`", ",", "16.666656135247422`", ",", 
   "14.285726335987647`", ",", "12.500029646950452`", ",", 
   "11.111222501142947`", ",", "10.000914430805324`", ",", 
   "9.095139395931938`", ",", "8.345409449659428`", ",", "7.720612328925881`",
    ",", "7.202390613008447`", ",", "6.777579458062064`", ",", 
   "6.435917656818674`", ",", "6.170509748526911`", ",", "5.97812701148473`", 
   ",", "5.857712396602437`", ",", "5.81636193273016`", ",", 
   "5.841078172833477`", ",", "5.921627392128585`", ",", "6.061134013258879`",
    ",", "6.239910769582821`", ",", "6.476114568792127`"}], "}"}]], "Output",
 CellChangeTimes->{3.956957379524927*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8f4a0413-4c6a-9d44-8e4a-0eaed9e463cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"G2", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0.19", ",", "0.21", ",", "0.002"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.956957542869177*^9, 3.956957546556799*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"ec0b076d-41d8-ef4b-9cac-59e29db0fbeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.857712396602437`", ",", "5.843347959100129`", ",", "5.831934037026713`", 
   ",", "5.824059336026494`", ",", "5.818429869198553`", ",", 
   "5.81636193273016`", ",", "5.816411790555776`", ",", "5.8188223511135675`",
    ",", "5.823673903260442`", ",", "5.831290596280951`", ",", 
   "5.841078172833477`"}], "}"}]], "Output",
 CellChangeTimes->{3.956957976634178*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"46a62345-0a34-e74c-915d-c7ed45fdccf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "[", 
  FractionBox["1", "5"], "]"}]], "Input",
 CellChangeTimes->{{3.956965312564842*^9, 3.9569653294863186`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"4327c0b2-cf2b-b749-a914-07fcc4434ec0"],

Cell[BoxData["5.81636193273016`"], "Output",
 CellChangeTimes->{3.9569653881261463`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"0d68d075-b588-5949-8e7a-c5a5f6482d2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"5.81636193273016`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[201]:=",ExpressionUUID->"3cd28ea9-6424-0d4d-b5fd-b4d6f510da46"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"5.81636193273016\"\>",
    ShowStringCharacters->False],
   5.81636193273016,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956965437594469*^9},
 CellLabel->
  "Out[201]//NumberForm=",ExpressionUUID->"6c0a7251-6e88-da49-8e02-\
80d29999046e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime12", "=", 
  RowBox[{
   FractionBox[
    TagBox[
     InterpretationBox[
      StyleBox["\<\"5.81636193273016\"\>",
       ShowStringCharacters->False],
      5.81636193273016,
      AutoDelete->True],
     NumberForm[#, 16]& ], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", "-", 
        FractionBox["3", 
         RowBox[{"s", "+", "1"}]]}], "]"}], "s"], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "2", ",", "11"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.956895621447379*^9, 3.956895626275562*^9}, {
   3.956896577334921*^9, 3.956896584803814*^9}, 3.9569654686875687`*^9},
 CellLabel->
  "In[194]:=",ExpressionUUID->"a7901ff6-0833-4b82-8af5-204dc43ebe62"],

Cell[BoxData["1.9609541791264113`"], "Output",
 CellChangeTimes->{{3.9568965719910755`*^9, 3.956896586663437*^9}, 
   3.956965473109441*^9, 3.9569733420079193`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"d101b1b2-e23e-4b4c-98df-1ad6a9101f68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime12", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[195]:=",ExpressionUUID->"51e3cdec-05a1-6b49-83bd-9bf2bd0fcc27"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.960954179126411\"\>",
    ShowStringCharacters->False],
   1.9609541791264113`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956896588647309*^9, 3.9569654750156107`*^9, 
  3.956973342023535*^9},
 CellLabel->
  "Out[195]//NumberForm=",ExpressionUUID->"2c319f94-eb80-4f41-a277-\
546ec33186e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime13", "=", 
  RowBox[{
   FractionBox[
    TagBox[
     InterpretationBox[
      StyleBox["\<\"5.81636193273016\"\>",
       ShowStringCharacters->False],
      5.81636193273016,
      AutoDelete->True],
     NumberForm[#, 16]& ], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"2.5", "-", 
        FractionBox["3.5", 
         RowBox[{"s", "+", "1"}]]}], "]"}], "s"], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "2.5", ",", "6.2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.956895639092546*^9, 3.95689564888583*^9}, {
   3.956896592100681*^9, 3.956896597178564*^9}, 3.956965478656242*^9},
 CellLabel->
  "In[196]:=",ExpressionUUID->"472da597-8b00-4000-86d0-b1fa8eb51e56"],

Cell[BoxData["1.6991111008811313`"], "Output",
 CellChangeTimes->{3.956896599116321*^9, 3.956965501796549*^9, 
  3.95697334203916*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"5fef3be2-6936-f549-80e7-35045e2db291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime13", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[197]:=",ExpressionUUID->"2dca7576-42a8-4f4b-b1f8-c656023e840e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"1.699111100881131\"\>",
    ShowStringCharacters->False],
   1.6991111008811313`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956896605006698*^9, 3.956965501827791*^9, 
  3.95697334203916*^9},
 CellLabel->
  "Out[197]//NumberForm=",ExpressionUUID->"aafc60f7-1777-9e4f-b873-\
ba85c723db9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime14", "=", 
  RowBox[{
   FractionBox[
    TagBox[
     InterpretationBox[
      StyleBox["\<\"5.81636193273016\"\>",
       ShowStringCharacters->False],
      5.81636193273016,
      AutoDelete->True],
     NumberForm[#, 16]& ], 
    RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"s", "-", "1"}], "]"}], "s"], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "2", ",", "2.5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.956895664250847*^9, 3.956895671581256*^9}, {
   3.9568966107728*^9, 3.95689662070981*^9}, 3.95696548087491*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"0716f760-02bd-493b-b0a3-9ce22f80dfdd"],

Cell[BoxData["0.15221297868013092`"], "Output",
 CellChangeTimes->{3.956896622959968*^9, 3.956965501827791*^9, 
  3.956973342054781*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"a3be7bf4-2a8f-fe4f-92ae-77a955b2ce01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"Sprime14", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[199]:=",ExpressionUUID->"a6e1008e-596c-df45-a8ed-03bf1065e9f3"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.1522129786801309\"\>",
    ShowStringCharacters->False],
   0.15221297868013092`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.956896624944322*^9, 3.9569655018434563`*^9, 
  3.9569733420703983`*^9},
 CellLabel->
  "Out[199]//NumberForm=",ExpressionUUID->"6bcbb8d7-566e-4649-91e4-\
160a803a7957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime15", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "t1"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", 
            RowBox[{"2", "t2"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", "t2", "+", 
            RowBox[{"2", "t3"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t1", "+", "t2", "+", "t3", "+", 
            RowBox[{"2", "t4"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}], "]"}], "*", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"FF", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", "t1", "-", 
             "t2", "-", "t3", "-", "t4"}], "t4"], "]"}], 
          RowBox[{"t1", " ", "t2", " ", "t3", " ", 
           RowBox[{"t4", "^", "2"}]}]]}], ",", 
        RowBox[{
         FractionBox[
          TagBox[
           InterpretationBox[
            StyleBox["\<\"5.81636193273016\"\>",
             ShowStringCharacters->False],
            5.81636193273016,
            AutoDelete->True],
           NumberForm[#, 16]& ], 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"\[Omega]", "[", 
           FractionBox[
            RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t3"], 
           "]"}], 
          RowBox[{"t1", " ", "t2", " ", 
           RowBox[{"t3", "^", "2"}], " ", "t4"}]]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"!", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "t1"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", 
             RowBox[{"2", "t2"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "+", 
             RowBox[{"2", "t3"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "+", "t3", "+", 
             RowBox[{"2", "t4"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}]}], "]"}], 
      "*", 
      FractionBox[
       TagBox[
        InterpretationBox[
         StyleBox["\<\"5.81636193273016\"\>",
          ShowStringCharacters->False],
         5.81636193273016,
         AutoDelete->True],
        NumberForm[#, 16]& ], 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
      FractionBox[
       RowBox[{"\[Omega]", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t3"], 
        "]"}], 
       RowBox[{"t1", " ", "t2", " ", 
        RowBox[{"t3", "^", "2"}], " ", "t4"}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "12"], ",", 
      FractionBox["1", "7.2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", 
      FractionBox["1", "12"], ",", "t1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", 
      FractionBox["1", "12"], ",", "t2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", 
      FractionBox["1", "12"], ",", "t3"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
    ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949051774572294*^9, 3.949051848885508*^9}, {
   3.949051887219105*^9, 3.949051938133892*^9}, {3.9568966628503914`*^9, 
   3.956896710928564*^9}, 3.9568968877723274`*^9, {3.9569654866716986`*^9, 
   3.956965488312662*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"e97ec148-b67d-4acd-b63b-c3c0bfc6395e"],

Cell[BoxData["0.0317084000654893114`8."], "Output",
 CellChangeTimes->{3.9490518843317833`*^9, 3.949051924278801*^9, 
  3.949051959258391*^9, 3.9568968223194447`*^9, 3.956896907944202*^9, 
  3.956965515983822*^9, 3.956973356066744*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"75d56735-1125-ac4e-93f7-63b6213ba7e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime16", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "t4"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", 
            RowBox[{"2", "t3"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", "t3", "+", 
            RowBox[{"2", "t2"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t4", "+", "t3", "+", "t2", "+", 
            RowBox[{"2", "t1"}]}], ")"}], "<", 
          RowBox[{"Theta", "[", 
           RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}]}], ")"}], "]"}], "*", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"FF", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Theta", "[", 
              RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}], "-", "t1", "-", 
             "t2", "-", "t3", "-", "t4"}], "t1"], "]"}], 
          RowBox[{
           RowBox[{"t1", "^", "2"}], " ", "t2", " ", "t3", " ", "t4"}]]}], 
        ",", 
        RowBox[{
         FractionBox[
          TagBox[
           InterpretationBox[
            StyleBox["\<\"5.81636193273016\"\>",
             ShowStringCharacters->False],
            5.81636193273016,
            AutoDelete->True],
           NumberForm[#, 16]& ], 
          RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
         FractionBox[
          RowBox[{"\[Omega]", "[", 
           FractionBox[
            RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t2"], 
           "]"}], 
          RowBox[{"t1", "  ", 
           RowBox[{"t2", "^", "2"}], " ", "t3", " ", "t4"}]]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"!", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "t4"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", 
             RowBox[{"2", "t3"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", "t3", "+", 
             RowBox[{"2", "t2"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t4", "+", "t3", "+", "t2", "+", 
             RowBox[{"2", "t1"}]}], ")"}], "<", 
           RowBox[{"Theta", "[", 
            RowBox[{"t4", ",", "t3", ",", "t2"}], "]"}]}]}], ")"}]}], "]"}], 
      "*", 
      FractionBox[
       TagBox[
        InterpretationBox[
         StyleBox["\<\"5.81636193273016\"\>",
          ShowStringCharacters->False],
         5.81636193273016,
         AutoDelete->True],
        NumberForm[#, 16]& ], 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]], 
      FractionBox[
       RowBox[{"\[Omega]", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t2"], 
        "]"}], 
       RowBox[{"t1", "  ", 
        RowBox[{"t2", "^", "2"}], " ", "t3", " ", "t4"}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "12"], ",", 
      FractionBox["1", "7.2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox["1", "7.2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox["1", "7.2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", 
      FractionBox["1", "7.2"], ",", 
      RowBox[{"Min", "[", 
       RowBox[{
        FractionBox["1", "3.5"], ",", 
        RowBox[{
         FractionBox["17", "42"], "-", " ", "t3"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
    ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "8"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949051906532112*^9, 3.949051987923505*^9}, {
   3.956896692444185*^9, 3.9568967168504353`*^9}, 3.956896892084955*^9, {
   3.9569654906247663`*^9, 3.956965492843849*^9}, {3.956972608425148*^9, 
   3.9569726154403877`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"6e872aa8-9d95-4a46-b1e7-a194de072472"],

Cell[BoxData["0.2459685782195392946`8."], "Output",
 CellChangeTimes->{3.949052088098597*^9, 3.956896881163435*^9, 
  3.9568970825848*^9, 3.9569656329041777`*^9, 3.956972664236948*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"162cc22e-04c2-9543-8363-207854c354dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", "Sprime1"}], "+", "Sprime2", "+", "Sprime3", "+", "Sprime4", 
    "+", "Sprime5", "-", 
    RowBox[{"2", "Sprime6"}], "-", 
    RowBox[{"2", "Sprime7"}], "-", "Sprime9", "-", "Sprime10", "-", 
    "Sprime12", "-", "Sprime13", "-", 
    RowBox[{"2", "Sprime14"}], "-", "Sprime15", "-", "Sprime16"}], ")"}], "/",
   "4"}]], "Input",
 CellChangeTimes->{{3.925331859005444*^9, 3.92533190425494*^9}, 
   3.9568966998973007`*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"5b08c2c1-7b6f-4e8e-af48-1280eb56c661"],

Cell[BoxData["1.2759739841956725`"], "Output",
 CellChangeTimes->{
  3.925331906489277*^9, 3.925332429295828*^9, {3.925333144162607*^9, 
   3.925333156724617*^9}, 3.925333645109511*^9, 3.925378883112873*^9, 
   3.956901841772311*^9, 3.956965709887804*^9, 3.956973697067402*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"53db369d-1deb-7747-a889-b683f2114918"]
}, Open  ]]
},
WindowSize->{809.25, 546},
WindowMargins->{{31.875, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"25469241-ffdb-4892-88bf-7ee85caf0e7d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5701, 180, 352, "Input",ExpressionUUID->"98cd20c9-7bc5-4b67-833c-2aea8bf6a4ce"],
Cell[6284, 204, 273, 5, 48, "Output",ExpressionUUID->"1e013149-7fde-5c4e-8670-320d50c71ee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6594, 214, 165, 4, 28, "Input",ExpressionUUID->"b2d4c59d-542d-cc4e-92a7-021027e76bf4"],
Cell[6762, 220, 181, 3, 32, "Output",ExpressionUUID->"25f2a5b2-8594-8440-aa14-057242c2fd85"]
}, Open  ]],
Cell[6958, 226, 3712, 111, 223, "Input",ExpressionUUID->"ea5b2bb1-a2be-4982-9017-eea57c0ab380"],
Cell[10673, 339, 2165, 62, 214, "Input",ExpressionUUID->"78259147-ece4-4689-828e-18d86f7a5ffa"],
Cell[CellGroupData[{
Cell[12863, 405, 367, 9, 57, "Input",ExpressionUUID->"c0652e7e-7af5-42e5-b801-79c06e2ea9a5"],
Cell[13233, 416, 319, 6, 32, "Output",ExpressionUUID->"4b7baa10-f6b5-e24f-a70a-2e8b95c76d35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13589, 427, 197, 5, 28, "Input",ExpressionUUID->"b75272c5-e5f7-e34a-97ab-5653c253848e"],
Cell[13789, 434, 385, 12, 46, "Output",ExpressionUUID->"0e48963f-73e4-b047-917a-492b1f44aa5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14211, 451, 367, 9, 57, "Input",ExpressionUUID->"47016be1-f46d-4977-9d55-dab5c90c587b"],
Cell[14581, 462, 263, 4, 32, "Output",ExpressionUUID->"a13da79f-f8b7-0f48-903f-341d0e7ca2d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14881, 471, 197, 5, 28, "Input",ExpressionUUID->"e221c395-b5be-d945-99a6-f95909501ae7"],
Cell[15081, 478, 382, 12, 46, "Output",ExpressionUUID->"40e71742-9735-3d44-b95a-8ff8482ac2de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15500, 495, 2646, 73, 316, "Input",ExpressionUUID->"6dcbefeb-6d87-4e86-8afc-0fcde87435c5"],
Cell[18149, 570, 241, 4, 32, "Output",ExpressionUUID->"b55d1f35-3b2f-c546-9e5d-028e6fa6c726"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18427, 579, 197, 5, 28, "Input",ExpressionUUID->"3a38a40b-ccac-0142-b9de-71b2ee3cd12b"],
Cell[18627, 586, 409, 12, 46, "Output",ExpressionUUID->"87b80652-ecd2-5d47-8c40-4bbd830a6985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19073, 603, 2641, 72, 317, "Input",ExpressionUUID->"fa25ef41-b16d-4cac-ba5f-e9ebffdf306e"],
Cell[21717, 677, 241, 4, 32, "Output",ExpressionUUID->"cd100da3-e8fe-a742-9ad4-f59c8356023f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21995, 686, 241, 6, 28, "Input",ExpressionUUID->"c774dbe6-28ce-3b47-9416-e18c969a5172"],
Cell[22239, 694, 410, 12, 46, "Output",ExpressionUUID->"f5c4ed8d-56b3-3844-8032-b826d0959518"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22686, 711, 1066, 33, 106, "Input",ExpressionUUID->"f8462795-971f-47bc-9ae6-c8f4cadea1eb"],
Cell[23755, 746, 218, 4, 32, "Output",ExpressionUUID->"660b3a3d-f930-c943-8158-632249e78b7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24010, 755, 197, 5, 28, "Input",ExpressionUUID->"5860719c-b5ad-6841-bbcb-3a8ec9772b70"],
Cell[24210, 762, 387, 12, 46, "Output",ExpressionUUID->"b9c56dea-7c4e-3548-b90a-aac836f50ce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24634, 779, 3146, 86, 380, "Input",ExpressionUUID->"d058bc3e-7aab-461f-8e9a-c2fa9435ff2c"],
Cell[27783, 867, 217, 4, 32, "Output",ExpressionUUID->"772ebc6e-0dcc-e14f-aabd-b1c65fa1a4da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28037, 876, 197, 5, 28, "Input",ExpressionUUID->"87848579-6da7-db43-b8b3-ce27646dd49f"],
Cell[28237, 883, 387, 12, 46, "Output",ExpressionUUID->"24ba6849-aae2-354b-b306-80a02379257a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28661, 900, 1585, 47, 209, "Input",ExpressionUUID->"1b2d4a6a-76b1-40ad-84bd-eb9c8d4c8ccb"],
Cell[30249, 949, 260, 5, 32, "Output",ExpressionUUID->"b473940a-ab56-234c-b2ff-a33fd35cce48"]
}, Open  ]],
Cell[30524, 957, 362, 8, 48, "Input",ExpressionUUID->"ac2abc93-f427-49d0-8397-8701926016a8"],
Cell[30889, 967, 2234, 63, 214, "Input",ExpressionUUID->"7309a0bc-f55f-a449-a8bd-8dfb0b6ff0b6"],
Cell[CellGroupData[{
Cell[33148, 1034, 345, 9, 28, "Input",ExpressionUUID->"c9fa4956-9c4b-a043-a821-e1d30dda5ed2"],
Cell[33496, 1045, 784, 14, 52, "Output",ExpressionUUID->"8f4a0413-4c6a-9d44-8e4a-0eaed9e463cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34317, 1064, 342, 9, 28, "Input",ExpressionUUID->"ec0b076d-41d8-ef4b-9cac-59e29db0fbeb"],
Cell[34662, 1075, 494, 10, 32, "Output",ExpressionUUID->"46a62345-0a34-e74c-915d-c7ed45fdccf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35193, 1090, 227, 5, 45, "Input",ExpressionUUID->"4327c0b2-cf2b-b749-a914-07fcc4434ec0"],
Cell[35423, 1097, 171, 3, 32, "Output",ExpressionUUID->"0d68d075-b588-5949-8e7a-c5a5f6482d2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35631, 1105, 207, 5, 28, "Input",ExpressionUUID->"3cd28ea9-6424-0d4d-b5fd-b4d6f510da46"],
Cell[35841, 1112, 334, 11, 46, "Output",ExpressionUUID->"6c0a7251-6e88-da49-8e02-80d29999046e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36212, 1128, 818, 24, 57, "Input",ExpressionUUID->"a7901ff6-0833-4b82-8af5-204dc43ebe62"],
Cell[37033, 1154, 247, 4, 32, "Output",ExpressionUUID->"d101b1b2-e23e-4b4c-98df-1ad6a9101f68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37317, 1163, 198, 5, 28, "Input",ExpressionUUID->"51e3cdec-05a1-6b49-83bd-9bf2bd0fcc27"],
Cell[37518, 1170, 387, 12, 46, "Output",ExpressionUUID->"2c319f94-eb80-4f41-a277-546ec33186e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37942, 1187, 822, 24, 57, "Input",ExpressionUUID->"472da597-8b00-4000-86d0-b1fa8eb51e56"],
Cell[38767, 1213, 217, 4, 32, "Output",ExpressionUUID->"5fef3be2-6936-f549-80e7-35045e2db291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39021, 1222, 198, 5, 28, "Input",ExpressionUUID->"2dca7576-42a8-4f4b-b1f8-c656023e840e"],
Cell[39222, 1229, 384, 12, 46, "Output",ExpressionUUID->"aafc60f7-1777-9e4f-b873-ba85c723db9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39643, 1246, 756, 22, 47, "Input",ExpressionUUID->"0716f760-02bd-493b-b0a3-9ce22f80dfdd"],
Cell[40402, 1270, 219, 4, 32, "Output",ExpressionUUID->"a3be7bf4-2a8f-fe4f-92ae-77a955b2ce01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40658, 1279, 198, 5, 28, "Input",ExpressionUUID->"a6e1008e-596c-df45-a8ed-03bf1065e9f3"],
Cell[40859, 1286, 391, 12, 46, "Output",ExpressionUUID->"6bcbb8d7-566e-4649-91e4-160a803a7957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41287, 1303, 4774, 131, 341, "Input",ExpressionUUID->"e97ec148-b67d-4acd-b63b-c3c0bfc6395e"],
Cell[46064, 1436, 318, 5, 32, "Output",ExpressionUUID->"75d56735-1125-ac4e-93f7-63b6213ba7e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46419, 1446, 4949, 138, 342, "Input",ExpressionUUID->"6e872aa8-9d95-4a46-b1e7-a194de072472"],
Cell[51371, 1586, 267, 4, 32, "Output",ExpressionUUID->"162cc22e-04c2-9543-8363-207854c354dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51675, 1595, 575, 14, 48, "Input",ExpressionUUID->"5b08c2c1-7b6f-4e8e-af48-1280eb56c661"],
Cell[52253, 1611, 360, 6, 32, "Output",ExpressionUUID->"53db369d-1deb-7747-a889-b683f2114918"]
}, Open  ]]
}
]
*)


